Defense Feedback and Global-Game Selection

Global games select a unique cutoff when a player's incentive moves monotonically with private information. We show that this logic can fail when a privately informed participant can take a costly, simultaneous, and unobserved action that defends the status quo. In a currency-attack model, the defender acts only at intermediate signals. Along the traders' cutoff equation, this interval response creates an endogenous defense-loss term that vanishes at the endpoints of an activation component but can dominate the decreasing benchmark payoff margin in between. We establish a primitive region in which defense is inactive and uniqueness survives, and a finite-CDF overshoot condition under which two active-defense cutoff roots coexist with the inactive benchmark root. Because marginal indifference need not imply global incentives, we also give sufficient conditions for a genuine monotone cutoff best response. Finally, outward-rounded interval arithmetic proves that a proper-prior parameter vector has exactly three symmetric monotone-cutoff equilibria and that this topology persists locally. The result isolates a payoff-based boundary of global-game selection: hidden intervention can restore multiplicity without public signalling or a perturbation of the information hierarchy.

==> anc/README.txt <==
ANCILLARY MATERIAL FOR ARXIV

Defense Feedback and Global-Game Selection
Georgy Lukyanov and Yaroslav Yosifov

CERTIFIED VECTOR AND CLAIM CLASS

(tau,m0,alpha,beta,lambda,c_L,c_S) =
(0.001,0,20,8,0.8,0.71,0.919).

The certificates concern symmetric pure-strategy Bayesian equilibria in monotone small-trader cutoffs, identifying strategies that differ only on zero-probability signal realizations. They make no claim about asymmetric or non-cutoff equilibria.

PROOF CERTIFICATES

requirements-yosifov-newvector-certificate.txt
    Pinned interval-arithmetic dependency.

yosifov_newvector_core_certificate.py
Yosifov_newvector_core_output.txt
    Three root brackets, defender regimes, geometry, and uniform global-incentive checks at the certified vector.

yosifov_newvector_exactly_three_certificate.py
Yosifov_newvector_exactly_three_output.txt
    Analytic tails and an exhaustive seven-piece Arb cover of b in (0,1), proving exactly three residual zeros at the certified vector.

yosifov_newvector_cost_rectangle_certificate.py
Yosifov_newvector_cost_rectangle_output.txt
    Uniform proof of at least three qualified equilibria throughout [0.70,0.72] x [0.909,0.929] in (c_L,c_S), holding every other primitive fixed. This is not an exact-count certificate on the rectangle.

yosifov_newvector_overshoot_bound_certificate.py
Yosifov_newvector_overshoot_bound_output.txt
    Two-bin finite-CDF lower bound proving the analytical overshoot at b=0.020 without numerical quadrature.

yosifov_newvector_reported_values_certificate.py
Yosifov_newvector_reported_values_output.txt
    Outward enclosures for the cost thresholds, activation boundary, direct-loss corroboration, and every approximate equilibrium object reported in the manuscript.

FIGURE

requirements-yosifov-figures.txt
generate_figures_newvector.py
figures/defense_loss_mechanism.pdf
figures/defense_loss_mechanism.png
    High-precision point evaluations used only for Figure 1. The figure is expository and is not part of the proof certificate.

REPRODUCTION

First verify the frozen ancillary directory, then install the proof dependency and write fresh transcripts to a separate directory:

sha256sum -c SHA256SUMS.txt
python -m pip install -r requirements-yosifov-newvector-certificate.txt
mkdir -p fresh_output
python yosifov_newvector_core_certificate.py > fresh_output/Yosifov_newvector_core_output.txt
python yosifov_newvector_exactly_three_certificate.py > fresh_output/Yosifov_newvector_exactly_three_output.txt
python yosifov_newvector_cost_rectangle_certificate.py > fresh_output/Yosifov_newvector_cost_rectangle_output.txt
python yosifov_newvector_overshoot_bound_certificate.py > fresh_output/Yosifov_newvector_overshoot_bound_output.txt
python yosifov_newvector_reported_values_certificate.py > fresh_output/Yosifov_newvector_reported_values_output.txt
cmp fresh_output/Yosifov_newvector_core_output.txt Yosifov_newvector_core_output.txt
cmp fresh_output/Yosifov_newvector_exactly_three_output.txt Yosifov_newvector_exactly_three_output.txt
cmp fresh_output/Yosifov_newvector_cost_rectangle_output.txt Yosifov_newvector_cost_rectangle_output.txt
cmp fresh_output/Yosifov_newvector_overshoot_bound_output.txt Yosifov_newvector_overshoot_bound_output.txt
cmp fresh_output/Yosifov_newvector_reported_values_output.txt Yosifov_newvector_reported_values_output.txt

The audited proof environment used Python 3.12.13, python-flint 0.8.0, and FLINT 3.3.1. All archived proof transcripts use 70 decimal digits of working precision.

To recreate Figure 1, install requirements-yosifov-figures.txt and run:

python generate_figures_newvector.py

The script writes both formats to figures/.

SCOPE

At the certified vector, the package establishes exactly three symmetric monotone-cutoff equilibrium configurations: two with intermediate-signal defense and one with inactive defense. Strictness and continuity of the same finite cover imply an unquantified nonempty exact-three neighborhood in (alpha,beta,lambda,c_L,c_S) while (tau,m0) is held fixed.

Holding (tau,m0,alpha,beta,lambda)=(0.001,0,20,8,0.8) fixed, the separate cost-rectangle certificate establishes at least three qualified equilibria for every (c_L,c_S) in [0.70,0.72] x [0.909,0.929]. It deliberately does not assert exactness throughout that rectangle.

No auxiliary mpmath checker or internal audit worksheet is included.


==> anc/SHA256SUMS.txt <==
e6b75c1efc132a764c5fb50b11c8b94b4a88964abc7b86671351c08b48f851e9  README.txt
b5b0f05d8bb6155f40302e899309166215bd0362240a187e86023a68ea33a6ef  Yosifov_newvector_core_output.txt
67fad86542fedd621127cb66e0a705b393bb3fc7f8c1f80012a71e6cf8c0af40  Yosifov_newvector_cost_rectangle_output.txt
60ba615f09db71ab1d24ac89e2019881261a264e24eea491c4209adc9fbc36a6  Yosifov_newvector_exactly_three_output.txt
0238ddbbe33d55196e0cd7e5b114aa405bf68ddeedba6d3e7030f2eed5308e56  Yosifov_newvector_overshoot_bound_output.txt
5e9d65f255881446b75a83b9764d10e9c0117328cc921bc9ecc37ac755bc2663  Yosifov_newvector_reported_values_output.txt
c7eaea39cbb15bd25b65a820d1a02dd4ac27ef9aaa6b18624f882e951e5909bb  figures/defense_loss_mechanism.pdf
46ae3486a06e2303ee840a10a0699b41a0423c32b0a12abb64f256eb1e9bb438  figures/defense_loss_mechanism.png
8e6ca7bd76dd144140fbc4c4b629fbee67d64026e7139087ffa52624627f8556  generate_figures_newvector.py
712bf5fc808bfaa3add2f6c04a6a0383a04dd78e6a2217a66f19d7eb133dbb21  requirements-yosifov-figures.txt
a98869ee84ec316349fde0f110b1c02f2479d81073de3e0e758f9d88417566f3  requirements-yosifov-newvector-certificate.txt
78b1b67cba06ee0d8ca58fdbc8141fb8b548eb51b678518685027c0f606162b7  yosifov_newvector_core_certificate.py
15aa7ea318594eb0d13251ae1e75b5579003398488166fed760ee1e63c867ac4  yosifov_newvector_cost_rectangle_certificate.py
56806a2c0ce66faa5d94256ba3dedb7a6953e38e579148e412641e73df2d73d1  yosifov_newvector_exactly_three_certificate.py
00841c0bc5369db83da255e1f6a35b308806024485545a159e438299a0eea56f  yosifov_newvector_overshoot_bound_certificate.py
51814b26835e4be1a38df6d8054b252ae7d9fca93e99d8aa587e19957c7fb7fd  yosifov_newvector_reported_values_certificate.py


==> anc/Yosifov_newvector_core_output.txt <==
Yosifov better-conditioned vector: core Arb certificate
Primitives: alpha=20, beta=8, lambda=0.8, c_L=0.71, c_S=0.919
Software: Python 3.12.13, python-flint 0.8.0, FLINT 3.3.1
Working precision: 70 decimal digits
All displayed [midpoint +/- radius] quantities are outward enclosures.

1. Explicit proper-prior certificate
   Prior: theta ~ N(0,1000), so tau=0.001
      b=0.0035: F_tau(b) = [0.001037346037171532934574 +/- 4.20e-25]  [sign +]
      b=0.0040: F_tau(b) = [-0.001305760670874316203746 +/- 4.34e-25]  [sign -]
      b=0.0435: F_tau(b) = [-0.0006666821856978909906112 +/- 6.33e-27]  [sign -]
      b=0.0440: F_tau(b) = [0.0006023940571395730001145 +/- 5.73e-27]  [sign +]
      b=0.0805: F_tau(b) = [0.0004911660472989954799183 +/- 2.10e-26]  [sign +]
      b=0.0815: F_tau(b) = [-0.0005088005585590868697972 +/- 1.65e-26]  [sign -]
   Certified proper-prior sign-changing root brackets:
      root 1: b in [0.00371245553158223628997802734375, 0.003712455532513558864593505859375]
         F_tau(lower) = [8.5727917250001e-13 +/- 1.39e-27]
         F_tau(upper) = [-3.5484439298926e-12 +/- 1.03e-26]
      root 2: b in [0.0437670124582946300506591796875, 0.043767012459225952625274658203125]
         F_tau(lower) = [-7.2057754882675e-13 +/- 2.47e-28]
         F_tau(upper) = [1.6479219633575e-12 +/- 4.69e-26]
      root 3: b in [0.0809911822043359279632568359375, 0.080991182205267250537872314453125]
         F_tau(lower) = [3.2060760114861e-13 +/- 1.54e-27]
         F_tau(upper) = [-6.1068388802438e-13 +/- 1.98e-27]
   Uniform global-incentive bounds on the two active brackets:
      bracket 1: [0.0035, 0.0040]
         defense-center shift  in [-1.5386581224508e-5 +/- 9.34e-8]
         gamma-a               in [0.31146623790893 +/- 1.87e-3] [strictly positive]
         b-gamma               in [0.31149701107138 +/- 1.87e-3] [strictly positive]
         r-ell (exact identity) in [3.0773162449015e-5 +/- 1.87e-7] [strictly positive]
         H_tau-c_L            in [0.12638716358473 +/- 2.56e-3]
         left-tail margin      in [0.26149551941080 +/- 0.0212]
         generalized-(M) LHS   in [0.31334666634984 +/- 0.0132]
         generalized-(M) RHS   in [0.55631096201381 +/- 9.69e-3]
         generalized-(M) margin in [0.24296429566397 +/- 0.0228]
      bracket 2: [0.0435, 0.0440]
         defense-center shift  in [-9.8245298276166e-6 +/- 2.18e-8]
         gamma-a               in [0.24023077202250 +/- 4.35e-4] [strictly positive]
         b-gamma               in [0.24025042108216 +/- 4.35e-4] [strictly positive]
         r-ell (exact identity) in [1.9649059655233e-5 +/- 4.35e-8] [strictly positive]
         H_tau-c_L            in [0.0073634877881341 +/- 8.74e-4]
         left-tail margin      in [0.078467402263414 +/- 0.0170]
         generalized-(M) LHS   in [0.060469944497527 +/- 0.0139]
         generalized-(M) RHS   in [0.76268552632151 +/- 7.46e-3]
         generalized-(M) margin in [0.70221558182398 +/- 0.0214]
   Third bracket [0.0805,0.0815] has H_tau-c_L in [-0.034052972297068 +/- 1.53e-3] [strictly negative].

CERTIFICATE PASSED: every asserted sign and regime inequality is strict.


==> anc/Yosifov_newvector_cost_rectangle_output.txt <==
Yosifov better-conditioned vector: independent cost-rectangle certificate
Software: Python 3.12.13, python-flint 0.8.0, FLINT 3.3.1
Working precision: 70 decimal digits
Fixed primitives: tau=0.001, m0=0, alpha=20, beta=8, lambda=0.8
Certified rectangle: c_L in [0.70,0.72], c_S in [0.909,0.929]
Claim on this rectangle: at least three qualified equilibria, not exactness.

1. Uniform IVT-anchor signs over the full rectangle
   b=0.001: sign +; strict margin [0.023043808001977 +/- 0.0118]
   b=0.015: sign -; strict margin [0.019838368050638 +/- 0.0163]
   b=0.060: sign +; strict margin [0.020990951795095 +/- 0.0101]
   b=0.100: sign -; strict margin [0.019007851377228 +/- 0.0101]

2. First active-root bracket and global-incentive cover
   [0.001,0.015] covered by 280 b-cells
   H_tau-c_L margin  [0.069399637501342 +/- 0.0102]
   r-ell margin      [2.5892155917258e-5 +/- 7.49e-9]
   (L) margin        [0.21505718945082 +/- 0.0537]
   (GM) margin       [0.12186685184553 +/- 0.0423]

3. Exhaustive c_L cover for the second active root
   c_L cell 01: [0.7000,0.7005], b_2 in [0.0497108309173583984375,0.0560107190704345703125], lemma cells=63
   c_L cell 02: [0.7005,0.7010], b_2 in [0.04911319183349609375,0.05553478790283203125], lemma cells=65
   c_L cell 03: [0.7010,0.7015], b_2 in [0.04851649688720703125,0.0550604016876220703125], lemma cells=66
   c_L cell 04: [0.7015,0.7020], b_2 in [0.047920660247802734375,0.0545875604248046875], lemma cells=67
   c_L cell 05: [0.7020,0.7025], b_2 in [0.0473257677459716796875,0.05411617828369140625], lemma cells=68
   c_L cell 06: [0.7025,0.7030], b_2 in [0.046731733551025390625,0.0536464269256591796875], lemma cells=70
   c_L cell 07: [0.7030,0.7035], b_2 in [0.0461383860015869140625,0.0531781346893310546875], lemma cells=71
   c_L cell 08: [0.7035,0.7040], b_2 in [0.0455458109283447265625,0.052711473236083984375], lemma cells=72
   c_L cell 09: [0.7040,0.7045], b_2 in [0.044954008331298828125,0.052246270904541015625], lemma cells=73
   c_L cell 10: [0.7045,0.7050], b_2 in [0.044362806549072265625,0.051782613525390625], lemma cells=75
   c_L cell 11: [0.7050,0.7055], b_2 in [0.0437721197509765625,0.0513205869293212890625], lemma cells=76
   c_L cell 12: [0.7055,0.7060], b_2 in [0.0431820337677001953125,0.0508600194549560546875], lemma cells=77
   c_L cell 13: [0.7060,0.7065], b_2 in [0.0425923769378662109375,0.050401082763671875], lemma cells=79
   c_L cell 14: [0.7065,0.7070], b_2 in [0.042003149261474609375,0.0499436910247802734375], lemma cells=80
   c_L cell 15: [0.7070,0.7075], b_2 in [0.0414141790771484375,0.04948784423828125], lemma cells=81
   c_L cell 16: [0.7075,0.7080], b_2 in [0.0408254663848876953125,0.0490335424041748046875], lemma cells=83
   c_L cell 17: [0.7080,0.7085], b_2 in [0.0402368395233154296875,0.0485807855224609375], lemma cells=84
   c_L cell 18: [0.7085,0.7090], b_2 in [0.039648298492431640625,0.048129659423828125], lemma cells=85
   c_L cell 19: [0.7090,0.7095], b_2 in [0.0390595858001708984375,0.047680078277587890625], lemma cells=87
   c_L cell 20: [0.7095,0.7100], b_2 in [0.038470701446533203125,0.047232042083740234375], lemma cells=88
   c_L cell 21: [0.7100,0.7105], b_2 in [0.037881559600830078125,0.0467856366729736328125], lemma cells=90
   c_L cell 22: [0.7105,0.7110], b_2 in [0.0372918169403076171875,0.046340776214599609375], lemma cells=91
   c_L cell 23: [0.7110,0.7115], b_2 in [0.0367014734649658203125,0.0458974607086181640625], lemma cells=92
   c_L cell 24: [0.7115,0.7120], b_2 in [0.036110357513427734375,0.045455690155029296875], lemma cells=94
   c_L cell 25: [0.7120,0.7125], b_2 in [0.035518125762939453125,0.045015550384521484375], lemma cells=95
   c_L cell 26: [0.7125,0.7130], b_2 in [0.0349247782135009765625,0.04457695556640625], lemma cells=97
   c_L cell 27: [0.7130,0.7135], b_2 in [0.034329885711669921875,0.04413990570068359375], lemma cells=99
   c_L cell 28: [0.7135,0.7140], b_2 in [0.0337333624267578125,0.0437044866180419921875], lemma cells=100
   c_L cell 29: [0.7140,0.7145], b_2 in [0.0331346933746337890625,0.04327061248779296875], lemma cells=102
   c_L cell 30: [0.7145,0.7150], b_2 in [0.0325337068939208984375,0.0428382833099365234375], lemma cells=104
   c_L cell 31: [0.7150,0.7155], b_2 in [0.031930059661865234375,0.04240749908447265625], lemma cells=105
   c_L cell 32: [0.7155,0.7160], b_2 in [0.0313231508636474609375,0.04197834564208984375], lemma cells=107
   c_L cell 33: [0.7160,0.7165], b_2 in [0.030712637176513671875,0.0415506513214111328125], lemma cells=109
   c_L cell 34: [0.7165,0.7170], b_2 in [0.03009791778564453125,0.0411245877838134765625], lemma cells=111
   c_L cell 35: [0.7170,0.7175], b_2 in [0.0294783060455322265625,0.0407000691986083984375], lemma cells=113
   c_L cell 36: [0.7175,0.7180], b_2 in [0.02885302947998046875,0.0402770955657958984375], lemma cells=115
   c_L cell 37: [0.7180,0.7185], b_2 in [0.02822131561279296875,0.0398556668853759765625], lemma cells=117
   c_L cell 38: [0.7185,0.7190], b_2 in [0.0275819628143310546875,0.0394357831573486328125], lemma cells=119
   c_L cell 39: [0.7190,0.7195], b_2 in [0.02693385528564453125,0.0390174443817138671875], lemma cells=121
   c_L cell 40: [0.7195,0.7200], b_2 in [0.026275190582275390625,0.038600564727783203125], lemma cells=124
   covered 40 exact c_L cells and 3615 b-cells
   aggregate b_2 envelope [0.026275190582275390625,0.0560107190704345703125]
   lower-end negative sign margin [0.010285444127234 +/- 0.0103]
   upper-end positive sign margin [0.010733082893745 +/- 0.0108]
   H_tau-c_L margin  [0.00085319296418311 +/- 4.15e-4]
   r-ell margin      [1.7631667348251e-5 +/- 7.89e-9]
   (L) margin        [0.026770060940180 +/- 0.0217]
   (GM) margin       [0.57790489394313 +/- 5.28e-3]

4. Uniformly inactive third-root bracket
   [0.060,0.100] in 40 b-cells; c_L-H_tau margin [0.0041504889679345 +/- 1.62e-3]

INDEPENDENT COST-RECTANGLE CERTIFICATE PASSED.
Every cost pair in the displayed rectangle has at least three symmetric monotone-cutoff Bayesian equilibria satisfying the global-incentive conditions on both active roots.


==> anc/Yosifov_newvector_exactly_three_output.txt <==
Yosifov better-conditioned vector: exactly-three Arb certificate
Claim class: symmetric monotone small-trader cutoffs only
Software: Python 3.12.13, python-flint 0.8.0, FLINT 3.3.1
Working precision: 70 decimal digits
All reported margins are outward-rounded Arb enclosures.

1. Left analytic tail (0, 0.0001]
   success probability below a minus c_S >= [0.0270838173934296904 +/- 4.98e-20]
   global upper bound for 1/T'(p)-beta/B: [-0.46971611135443 +/- 1.74e-15]
2. Strictly decreasing active-residual segment
   covered [0.0001, 0.018] by 204 cells (229 derivative evaluations)
   certified lower bound for -F_tau': > 0.081820750421391
3. Negative trough containing no residual zero
   F_tau<0 on [0.018, 0.024] in 120 cells
   certified lower bound for -F_tau: > 0.020989079318030
4. Strictly increasing active-residual segment
   covered [0.024, 0.048] by 240 cells (240 derivative evaluations)
   certified lower bound for F_tau': > 0.14349443712494
5. Positive activation-transition segment
   F_tau>0 on [0.048, 0.050] in 200 cells
   certified lower bound for F_tau: > 0.013764818032111
6. Uniformly inactive segment containing the third root
   H_tau-c_L<0 on [0.050, 0.090] in 40 cells
   certified lower bound for c_L-H_tau: > 0.00035630129874335
   global upper bound for the latent no-defense index derivative: [-2.5061180937540 +/- 3.61e-15]
7. Certified signs anchoring the three unique crossings
   b=0.0035: F_tau(b)=[0.001037346037171533 +/- 6.55e-20] [sign +]
   b=0.0040: F_tau(b)=[-0.001305760670874316 +/- 2.04e-19] [sign -]
   b=0.0435: F_tau(b)=[-0.0006666821856978910 +/- 9.40e-21] [sign -]
   b=0.0440: F_tau(b)=[0.0006023940571395730 +/- 1.16e-22] [sign +]
   b=0.0805: F_tau(b)=[0.0004911660472989955 +/- 2.01e-20] [sign +]
   b=0.0815: F_tau(b)=[-0.0005088005585590869 +/- 3.03e-20] [sign -]
   for b>=0.090, F_tau(b)<=latent residual<=latent residual at 0.090=[-0.009008439981456318 +/- 4.38e-19]<0

EXACTLY-THREE CERTIFICATE PASSED.
The residual has exactly three zeros on (0,1): one on each of the three certified sign-changing brackets.


==> anc/Yosifov_newvector_overshoot_bound_output.txt <==
Yosifov new-vector finite-CDF overshoot certificate
Software: Python 3.12.13, python-flint 0.8.0, FLINT 3.3.1
Working precision: 70 decimal digits
b                         in [0.0200000000000000000000000000000 +/- 3e-36]
H_tau-c_L                 in [0.0542395843260980153318957653805 +/- 3.59e-32]
Q(y_L)                    in [0.609134238657689886165252126783 +/- 2.91e-31]
Q(gamma)                  in [0.742008963072340969165933290441 +/- 2.81e-32]
Q(y_H)                    in [0.822621587807185190292488030610 +/- 4.67e-31]
G(y_L,gamma)              in [0.0650589646130010956358741336903 +/- 1.37e-33]
G(gamma,y_H)              in [0.0488595629085190033715854362561 +/- 2.87e-32]
two-bin lower bound       in [0.0758838764873160080050469371886 +/- 8.16e-33]
R_tau(b)                  in [0.0609941272794305729586444776449 +/- 1.44e-32]
lower-bound gap           in [0.0148897492078854350464024595437 +/- 2.25e-32]
implied c_S threshold     in [0.904110250792114564953597540456 +/- 2.78e-31]
FINITE-CDF OVERSHOOT CERTIFICATE PASSED


==> anc/Yosifov_newvector_reported_values_output.txt <==
Yosifov better-conditioned vector: reported-values Arb certificate
Software: Python 3.12.13, python-flint 0.8.0, FLINT 3.3.1
Working precision: 70 decimal digits
c_minus                     in [0.675952963398414420 +/- 3.08e-15]
c_plus                      in [0.926368933670427646 +/- 6.29e-20]
left activation boundary    in [0.0489606250166507380 +/- 3.64e-15]
L_tau(0.020)                in [0.0823611103640269827 +/- 2.40e-20]
F_tau(0.020)                in [-0.0213669830845964097 +/- 1.75e-20]
root 1 b                    in [0.00371245553176049725 +/- 3.64e-15]
root 1 x*                   in [-0.942806631876109261 +/- 1.20e-13]
root 1 a                    in [-0.619648933411513394 +/- 5.11e-14]
root 1 y_L                  in [-0.486569288871770927 +/- 5.68e-14]
root 1 y_H                  in [-0.129397985831875957 +/- 5.68e-14]
root 2 b                    in [0.0437670124585747544 +/- 3.64e-15]
root 2 x*                   in [-0.560297228499552953 +/- 1.76e-14]
root 2 a                    in [-0.436687968862091875 +/- 9.02e-15]
root 2 y_L                  in [-0.235606230214847334 +/- 2.09e-14]
root 2 y_H                  in [-0.157334372236489963 +/- 2.09e-14]
root 3 b                    in [0.0809911822046597081 +/- 3.64e-15]
root 3 x*                   in [-0.413430388591035856 +/- 1.23e-14]
root 3 a                    in [-0.360028849871184184 +/- 6.44e-15]
root 3 defense              inactive
REPORTED-VALUES CERTIFICATE PASSED


==> anc/generate_figures_newvector.py <==
#!/usr/bin/env python3
"""Generate the expository mechanism figure for the new certified vector."""

from __future__ import annotations

from math import exp, log
from pathlib import Path

from flint import arb
import matplotlib.pyplot as plt

import yosifov_newvector_core_certificate as base


TAU = arb("0.001")
PRIOR_MEAN = arb(0)
B = base.BETA + TAU
ROOTS = (0.0037124555318, 0.0437670124586, 0.0809911822047)
ACTIVATION_BOUNDARY = 0.0489606250167


def as_float(value: arb) -> float:
    return float(value.mid().str(18, radius=False))


def evaluate(b_value: float) -> tuple[float, float, float]:
    b = arb(f"{b_value:.17g}")
    candidate = base.proper_prior_candidate(b, TAU, PRIOR_MEAN)
    base_success = base.normal_cdf_real(
        B.sqrt() * (candidate.b - candidate.posterior_mean_small)
    )
    benchmark = base_success - base.C_SMALL
    loss = base.proper_prior_intervention_loss(candidate)
    residual = benchmark - loss
    return as_float(benchmark), as_float(loss), as_float(residual)


def geometric_grid(lower: float, upper: float, count: int) -> list[float]:
    lo, hi = log(lower), log(upper)
    return [exp(lo + (hi - lo) * i / (count - 1)) for i in range(count)]


def main() -> None:
    out_dir = Path(__file__).resolve().parent / "figures"
    out_dir.mkdir(exist_ok=True)

    left_b = sorted(
        set(
            geometric_grid(1e-4, 0.025, 170)
            + [
                0.025
                + (ACTIVATION_BOUNDARY * 0.9999999 - 0.025) * i / 140
                for i in range(1, 141)
            ]
        )
    )
    full_b = left_b + [
        ACTIVATION_BOUNDARY
        + (0.100 - ACTIVATION_BOUNDARY) * i / 150
        for i in range(1, 151)
    ]

    left_values = [evaluate(b) for b in left_b]
    full_values = left_values + [evaluate(b) for b in full_b[len(left_b) :]]

    fig, axes = plt.subplots(1, 2, figsize=(10.2, 4.0), constrained_layout=True)

    ax = axes[0]
    ax.plot(
        left_b,
        [value[0] for value in left_values],
        lw=2.0,
        label=r"Benchmark margin $R(b)$",
    )
    ax.plot(
        left_b,
        [value[1] for value in left_values],
        lw=2.0,
        label=r"Intervention loss $L(b)$",
    )
    ax.axvline(ACTIVATION_BOUNDARY, color="0.35", ls=":", lw=1.2)
    for root in ROOTS[:2]:
        ax.axvline(root, color="0.15", ls="--", lw=0.9)
    ax.set_xlim(0, 0.050)
    ax.set_ylim(0, 0.095)
    ax.set_xlabel(r"No-defense collapse threshold $b$")
    ax.set_ylabel("Probability margin")
    ax.set_title("(a) Defense creates two crossings")
    ax.legend(frameon=False, fontsize=8.8, loc="upper right")
    ax.grid(alpha=0.18)

    ax = axes[1]
    ax.plot(
        full_b,
        [value[2] for value in full_values],
        lw=2.0,
        label=r"Cutoff residual $F(b)=R(b)-L(b)$",
    )
    ax.axhline(0, color="0.15", lw=0.9)
    ax.axvspan(
        0,
        ACTIVATION_BOUNDARY,
        color="0.8",
        alpha=0.28,
        label="Active-defense component",
    )
    for root in ROOTS:
        ax.plot(root, 0, "o", ms=4.5, color="0.1")
    ax.axvline(ACTIVATION_BOUNDARY, color="0.35", ls=":", lw=1.2)
    ax.set_xlim(0, 0.100)
    ax.set_ylim(-0.028, 0.085)
    ax.set_xlabel(r"No-defense collapse threshold $b$")
    ax.set_ylabel("Residual")
    ax.set_title("(b) Exactly three cutoff roots")
    ax.legend(frameon=False, fontsize=8.8, loc="upper right")
    ax.grid(alpha=0.18)

    fig.savefig(out_dir / "defense_loss_mechanism.pdf", bbox_inches="tight")
    fig.savefig(out_dir / "defense_loss_mechanism.png", dpi=240, bbox_inches="tight")


if __name__ == "__main__":
    main()


==> anc/requirements-yosifov-figures.txt <==
python-flint==0.8.0
numpy==2.3.5
matplotlib==3.10.8


==> anc/requirements-yosifov-newvector-certificate.txt <==
python-flint==0.8.0


==> anc/yosifov_newvector_core_certificate.py <==
#!/usr/bin/env python3
"""Rigorous core certificate for the better-conditioned Yosifov vector.

The script uses Arb ball arithmetic, via python-flint, for every transcendental
evaluation and for the one-dimensional integral in the marginal trader's
payoff.  A printed interval ``[m +/- r]`` is a mathematical enclosure, not a
floating-point error estimate.

The parameter vector is

    (alpha, beta, lambda, c_L, c_S) = (20, 8, 0.8, 0.71, 0.919).

The publication-facing certificate uses the proper prior
theta ~ N(0, 1000).  It verifies:

* six strict residual signs generating three disjoint root brackets;
* a narrow sign-changing sub-bracket for each constructed root;
* active defense, the defender-band geometry, and the sufficient global-
  incentive inequalities, uniformly over the first two IVT brackets; and
* inactive defense uniformly over the third IVT bracket.

The separate companion ``yosifov_newvector_exactly_three_certificate.py`` exhausts the
remaining b-domain and proves that the three proper-prior roots certified here
are the only roots in the symmetric monotone-cutoff class.  The separate
``yosifov_newvector_cost_rectangle_certificate.py`` certifies a substantially
wider independent two-cost rectangle.

Install the pinned dependency with

    python -m pip install -r requirements-yosifov-certificate.txt

and run

    python yosifov_newvector_core_certificate.py
"""

from __future__ import annotations

from dataclasses import dataclass
from decimal import Decimal, getcontext
from functools import lru_cache
import platform

from flint import __FLINT_VERSION__, __version__ as PYTHON_FLINT_VERSION
from flint import acb, arb, ctx


# Decimal controls exact decimal bisection endpoints.  Arb controls all
# mathematical evaluations and supplies outward rounding.
ctx.dps = 70
getcontext().prec = 90

ALPHA = arb(20)
BETA = arb(8)
LAMBDA = arb("0.8")
C_LARGE = arb("0.71")
C_SMALL = arb("0.919")

SQRT_ALPHA = ALPHA.sqrt()
SQRT_BETA = BETA.sqrt()
SQRT_TWO = arb(2).sqrt()
SQRT_TWO_PI = (2 * arb.pi()).sqrt()


@dataclass(frozen=True)
class BisectedRoot:
    lower: Decimal
    upper: Decimal
    f_lower: arb
    f_upper: arb

    @property
    def ball(self) -> arb:
        return arb(str(self.lower)).union(arb(str(self.upper)))


@dataclass(frozen=True)
class PointCandidate:
    b: arb
    x_star: arb
    a: arb
    midpoint: arb
    halfwidth: arb
    activation_margin: arb
    band_offset: arb | None
    y_low: arb | None
    y_high: arb | None


@dataclass(frozen=True)
class BracketCertificate:
    b: arb
    x_star: arb
    a: arb
    halfwidth: arb
    activation_margin: arb
    band_offset: arb
    y_low: arb
    y_high: arb
    r_endpoint: arb
    r_midpoint: arb
    monotonicity_lhs: arb
    monotonicity_rhs: arb
    monotonicity_margin: arb


@dataclass(frozen=True)
class ProperPriorBracketCertificate:
    activation_margin: arb
    left_distance: arb
    right_distance: arb
    left_tail_margin: arb
    monotonicity_lhs: arb
    monotonicity_rhs: arb
    monotonicity_margin: arb
    center_displacement: arb
    ordering_margin: arb


@dataclass(frozen=True)
class ProperPriorCandidate:
    b: arb
    x_star: arb
    a: arb
    posterior_mean_small: arb
    posterior_precision_small: arb
    activation_margin: arb
    defense_center_signal: arb | None
    defense_offset_signal: arb | None


def normal_cdf_real(z: arb) -> arb:
    return (1 + (z / SQRT_TWO).erf()) / 2


def normal_cdf_complex(z: acb) -> acb:
    return (1 + (z / acb(2).sqrt()).erf()) / 2


def inverse_normal_cdf(p: arb) -> arb:
    return SQRT_TWO * (2 * p - 1).erfinv()


def x_star_from_b(b: arb) -> arb:
    return b + inverse_normal_cdf(b) / SQRT_BETA


def sign(x: arb) -> int:
    if x > 0:
        return 1
    if x < 0:
        return -1
    raise ArithmeticError(f"ball does not have a certified sign: {x}")


def bisect_decimal(
    func,
    lower: str | Decimal,
    upper: str | Decimal,
    *,
    target_width: Decimal,
) -> BisectedRoot:
    """Isolate a sign change using exact decimal endpoints and Arb signs."""

    lo = lower if isinstance(lower, Decimal) else Decimal(lower)
    hi = upper if isinstance(upper, Decimal) else Decimal(upper)
    f_lo = func(arb(str(lo)))
    f_hi = func(arb(str(hi)))
    s_lo = sign(f_lo)
    s_hi = sign(f_hi)
    if s_lo == s_hi:
        raise ArithmeticError(
            f"initial interval does not have opposite certified signs: "
            f"{lo}, {hi}, {f_lo}, {f_hi}"
        )

    while hi - lo > target_width:
        mid = (lo + hi) / 2
        f_mid = func(arb(str(mid)))
        s_mid = sign(f_mid)
        if s_mid == s_lo:
            lo, f_lo, s_lo = mid, f_mid, s_mid
        else:
            hi, f_hi, s_hi = mid, f_mid, s_mid

    return BisectedRoot(lo, hi, f_lo, f_hi)


def solve_p_from_b(b: arb) -> BisectedRoot:
    """Solve T(p)=T(b)+lambda, where a=p-lambda."""

    target = b + inverse_normal_cdf(b) / SQRT_BETA + LAMBDA

    def equation(p: arb) -> arb:
        return p + inverse_normal_cdf(p) / SQRT_BETA - target

    return bisect_decimal(
        equation,
        "0.01",
        "0.99",
        target_width=Decimal("1e-62"),
    )


def solve_band_offset_for_precision(
    halfwidth: arb, posterior_precision: arb
) -> BisectedRoot:
    """Solve for u>0 at which the defender is indifferent."""

    root_precision = posterior_precision.sqrt()

    def equation(u: arb) -> arb:
        pivotal = normal_cdf_real(root_precision * (halfwidth - u)) - normal_cdf_real(
            root_precision * (-halfwidth - u)
        )
        return C_LARGE - pivotal

    return bisect_decimal(
        equation,
        "0",
        "2",
        target_width=Decimal("1e-58"),
    )


def solve_band_offset(halfwidth: arb) -> BisectedRoot:
    return solve_band_offset_for_precision(halfwidth, ALPHA)


def point_candidate(b: arb) -> PointCandidate:
    p = solve_p_from_b(b).ball
    a = p - LAMBDA
    midpoint = (a + b) / 2
    halfwidth = (b - a) / 2
    activation = 2 * normal_cdf_real(SQRT_ALPHA * halfwidth) - 1 - C_LARGE
    if activation > 0:
        offset = solve_band_offset(halfwidth).ball
        return PointCandidate(
            b=b,
            x_star=x_star_from_b(b),
            a=a,
            midpoint=midpoint,
            halfwidth=halfwidth,
            activation_margin=activation,
            band_offset=offset,
            y_low=midpoint - offset,
            y_high=midpoint + offset,
        )
    if activation < 0:
        return PointCandidate(
            b=b,
            x_star=x_star_from_b(b),
            a=a,
            midpoint=midpoint,
            halfwidth=halfwidth,
            activation_margin=activation,
            band_offset=None,
            y_low=None,
            y_high=None,
        )
    raise ArithmeticError(f"defense regime is not certified at b={b}: {activation}")


def intervention_loss(candidate: PointCandidate) -> arb:
    """Posterior probability mass lost because the defender intervenes."""

    if candidate.y_low is None or candidate.y_high is None:
        return arb(0)

    coefficient = SQRT_BETA / SQRT_TWO_PI
    y_low = candidate.y_low
    y_high = candidate.y_high
    x_star = candidate.x_star
    span = candidate.b - candidate.a

    def integrand_unit(s: acb, _analytic: bool) -> acb:
        # Integrate on exact limits [0,1].  The possibly inexact a and b are
        # carried as ball parameters through theta=a+(b-a)s.
        theta = acb(candidate.a) + acb(span) * s
        defense_probability = normal_cdf_complex(
            acb(SQRT_ALPHA) * (acb(y_high) - theta)
        ) - normal_cdf_complex(acb(SQRT_ALPHA) * (acb(y_low) - theta))
        posterior_density = acb(coefficient) * (
            -acb(BETA) * (theta - acb(x_star)) ** 2 / 2
        ).exp()
        return acb(span) * defense_probability * posterior_density

    value = acb.integral(
        integrand_unit,
        arb(0),
        arb(1),
        abs_tol=arb("1e-35"),
        rel_tol=arb("1e-35"),
        eval_limit=1_000_000,
        depth_limit=100,
    )
    if not value.imag.contains(0):
        raise ArithmeticError(f"real integral acquired a nonzero imaginary part: {value}")
    return value.real


def residual_at_ball(b: arb) -> arb:
    candidate = point_candidate(b)
    if candidate.band_offset is None:
        return 1 - candidate.b - C_SMALL
    return 1 - candidate.b - C_SMALL - intervention_loss(candidate)


@lru_cache(maxsize=None)
def residual_at_decimal(b_text: str) -> arb:
    return residual_at_ball(arb(b_text))


def residual_sign_change_bracket(lower: str, upper: str) -> BisectedRoot:
    return bisect_decimal(
        residual_at_ball,
        lower,
        upper,
        target_width=Decimal("1e-12"),
    )


def monotone_a_range(lower_b: Decimal, upper_b: Decimal) -> arb:
    """Enclose a(b) on a b-interval using strict monotonicity of T."""

    a_lower = solve_p_from_b(arb(str(lower_b))).ball - LAMBDA
    a_upper = solve_p_from_b(arb(str(upper_b))).ball - LAMBDA
    return a_lower.union(a_upper)


def active_bracket_certificate(lower: str, upper: str) -> BracketCertificate:
    """Certify activation and (M) uniformly on an entire b-bracket."""

    lower_b = Decimal(lower)
    upper_b = Decimal(upper)
    b_range = arb(str(lower_b)).union(arb(str(upper_b)))
    a_range = monotone_a_range(lower_b, upper_b)
    x_range = x_star_from_b(b_range)
    midpoint_range = (a_range + b_range) / 2
    halfwidth_range = (b_range - a_range) / 2

    activation = (
        2 * normal_cdf_real(SQRT_ALPHA * halfwidth_range) - 1 - C_LARGE
    )
    if not activation > 0:
        raise ArithmeticError(
            f"active defense not certified throughout [{lower}, {upper}]: "
            f"{activation}"
        )

    # The indifference offset u is increasing in h.  Solving at the two
    # outward endpoints therefore encloses u for every b in the bracket.
    offset_lower = solve_band_offset(halfwidth_range.lower()).ball
    offset_upper = solve_band_offset(halfwidth_range.upper()).ball
    offset_range = offset_lower.union(offset_upper)

    y_low = midpoint_range - offset_range
    y_high = midpoint_range + offset_range

    # By symmetry around the midpoint under the flat-prior convention,
    # n(a)=n(b)=r_endpoint and n(mu)=r_midpoint.
    r_endpoint = 1 - (
        normal_cdf_real(SQRT_ALPHA * (halfwidth_range + offset_range))
        - normal_cdf_real(SQRT_ALPHA * (halfwidth_range - offset_range))
    )
    r_midpoint = 2 * (1 - normal_cdf_real(SQRT_ALPHA * offset_range))

    lhs = r_endpoint - r_midpoint
    rhs = (1 - r_endpoint) * (-2 * BETA * halfwidth_range**2).exp() + (
        r_endpoint * (-BETA * halfwidth_range**2 / 2).exp()
    )
    margin = rhs - lhs
    if not margin > 0:
        raise ArithmeticError(
            f"condition (M) not certified throughout [{lower}, {upper}]: "
            f"{margin}"
        )

    return BracketCertificate(
        b=b_range,
        x_star=x_range,
        a=a_range,
        halfwidth=halfwidth_range,
        activation_margin=activation,
        band_offset=offset_range,
        y_low=y_low,
        y_high=y_high,
        r_endpoint=r_endpoint,
        r_midpoint=r_midpoint,
        monotonicity_lhs=lhs,
        monotonicity_rhs=rhs,
        monotonicity_margin=margin,
    )


def proper_prior_candidate(
    b: arb, tau: arb = arb("0.001"), prior_mean: arb = arb(0)
) -> ProperPriorCandidate:
    """Construct the candidate objects under a proper normal prior.

    The prior is N(prior_mean, 1/tau).  Conditional signal distributions,
    aggregate attacks, and therefore a(b), b, and x*(b), are unchanged.  Only
    the two posterior distributions change.
    """

    p = solve_p_from_b(b).ball
    a = p - LAMBDA
    x_star = x_star_from_b(b)
    midpoint = (a + b) / 2
    halfwidth = (b - a) / 2

    precision_large = ALPHA + tau
    precision_small = BETA + tau
    mean_small = (BETA * x_star + tau * prior_mean) / precision_small
    activation = (
        2 * normal_cdf_real(precision_large.sqrt() * halfwidth)
        - 1
        - C_LARGE
    )

    if activation > 0:
        # The interval is symmetric in the defender's posterior mean z.  The
        # affine map z=(alpha*y+tau*m0)/(alpha+tau) gives the signal interval.
        posterior_offset = solve_band_offset_for_precision(
            halfwidth, precision_large
        ).ball
        signal_center = (
            precision_large * midpoint - tau * prior_mean
        ) / ALPHA
        signal_offset = precision_large / ALPHA * posterior_offset
        return ProperPriorCandidate(
            b=b,
            x_star=x_star,
            a=a,
            posterior_mean_small=mean_small,
            posterior_precision_small=precision_small,
            activation_margin=activation,
            defense_center_signal=signal_center,
            defense_offset_signal=signal_offset,
        )
    if activation < 0:
        return ProperPriorCandidate(
            b=b,
            x_star=x_star,
            a=a,
            posterior_mean_small=mean_small,
            posterior_precision_small=precision_small,
            activation_margin=activation,
            defense_center_signal=None,
            defense_offset_signal=None,
        )
    raise ArithmeticError(f"proper-prior defense regime is unresolved at b={b}")


def proper_prior_intervention_loss(candidate: ProperPriorCandidate) -> arb:
    if (
        candidate.defense_center_signal is None
        or candidate.defense_offset_signal is None
    ):
        return arb(0)

    y_low = candidate.defense_center_signal - candidate.defense_offset_signal
    y_high = candidate.defense_center_signal + candidate.defense_offset_signal
    precision = candidate.posterior_precision_small
    root_precision = precision.sqrt()
    coefficient = root_precision / SQRT_TWO_PI
    posterior_mean = candidate.posterior_mean_small
    span = candidate.b - candidate.a

    def integrand_unit(s: acb, _analytic: bool) -> acb:
        # Exact integration limits make the enclosure semantics transparent;
        # all threshold and band uncertainty remains in ball parameters.
        theta = acb(candidate.a) + acb(span) * s
        defense_probability = normal_cdf_complex(
            acb(SQRT_ALPHA) * (acb(y_high) - theta)
        ) - normal_cdf_complex(acb(SQRT_ALPHA) * (acb(y_low) - theta))
        posterior_density = acb(coefficient) * (
            -acb(precision) * (theta - acb(posterior_mean)) ** 2 / 2
        ).exp()
        return acb(span) * defense_probability * posterior_density

    value = acb.integral(
        integrand_unit,
        arb(0),
        arb(1),
        abs_tol=arb("1e-35"),
        rel_tol=arb("1e-35"),
        eval_limit=1_000_000,
        depth_limit=100,
    )
    if not value.imag.contains(0):
        raise ArithmeticError(f"proper-prior integral is not real: {value}")
    return value.real


def proper_prior_residual_ball(
    b: arb, tau: arb = arb("0.001"), prior_mean: arb = arb(0)
) -> arb:
    candidate = proper_prior_candidate(b, tau, prior_mean)
    base_success = normal_cdf_real(
        candidate.posterior_precision_small.sqrt()
        * (candidate.b - candidate.posterior_mean_small)
    )
    return base_success - proper_prior_intervention_loss(candidate) - C_SMALL


def proper_prior_residual(
    b_text: str, tau: arb = arb("0.001"), prior_mean: arb = arb(0)
) -> arb:
    return proper_prior_residual_ball(arb(b_text), tau, prior_mean)


def proper_prior_active_bracket_certificate(
    lower: str,
    upper: str,
    tau: arb = arb("0.001"),
    prior_mean: arb = arb(0),
) -> ProperPriorBracketCertificate:
    """Certify the asymmetric analogue of (M) under a proper prior."""

    lower_b = Decimal(lower)
    upper_b = Decimal(upper)
    b_range = arb(str(lower_b)).union(arb(str(upper_b)))
    a_range = monotone_a_range(lower_b, upper_b)
    midpoint = (a_range + b_range) / 2
    halfwidth = (b_range - a_range) / 2

    precision_large = ALPHA + tau
    precision_small = BETA + tau
    activation = (
        2 * normal_cdf_real(precision_large.sqrt() * halfwidth)
        - 1
        - C_LARGE
    )
    if not activation > 0:
        raise ArithmeticError("proper-prior activation not uniform on bracket")

    posterior_offset_lower = solve_band_offset_for_precision(
        halfwidth.lower(), precision_large
    ).ball
    posterior_offset_upper = solve_band_offset_for_precision(
        halfwidth.upper(), precision_large
    ).ball
    posterior_offset = posterior_offset_lower.union(posterior_offset_upper)
    # Write the center as midpoint+delta to preserve the tiny displacement in
    # interval arithmetic; expanding the affine expression would lose it to
    # dependency over the much wider b-bracket.
    center_displacement = tau * (midpoint - prior_mean) / ALPHA
    center = midpoint + center_displacement
    signal_offset = precision_large / ALPHA * posterior_offset

    left_distance = halfwidth + center_displacement
    right_distance = halfwidth - center_displacement
    if not left_distance > 0 or not right_distance > 0:
        raise ArithmeticError(
            "defense center is not certified to lie strictly inside (a,b)"
        )
    # Exactly, gamma-mu=tau(mu-m0)/alpha and therefore
    # r-ell=2*tau*(m0-mu)/alpha=-2*delta.  Evaluate and print this
    # dependency-preserving identity directly: subtracting the two broad
    # distance balls would introduce spurious width from their shared h ball.
    ordering_margin = -2 * center_displacement
    if not ordering_margin > 0:
        raise ArithmeticError(
            "this certificate expects the small proper-prior displacement "
            "to leave a longer positive-variation side"
        )

    n_a = 1 - (
        normal_cdf_real(SQRT_ALPHA * (left_distance + signal_offset))
        - normal_cdf_real(SQRT_ALPHA * (left_distance - signal_offset))
    )
    n_b = 1 - (
        normal_cdf_real(SQRT_ALPHA * (signal_offset - right_distance))
        - normal_cdf_real(SQRT_ALPHA * (-signal_offset - right_distance))
    )
    n_minimum = 2 * (1 - normal_cdf_real(SQRT_ALPHA * signal_offset))
    if not n_minimum > 0:
        raise ArithmeticError("n(gamma)>0 is not certified")

    # For posterior means m<=center, symmetric pairing makes the common part
    # of n' nonpositive.  The only extra positive variation is on
    # [center+left_distance,b].  Its total mass is bounded by E below, and its
    # Gaussian kernel never exceeds the kernel at a.  Thus 1-n(a)>E is enough.
    n_reflected_a = 1 - (
        normal_cdf_real(SQRT_ALPHA * (signal_offset - left_distance))
        - normal_cdf_real(SQRT_ALPHA * (-signal_offset - left_distance))
    )
    extra_positive_variation = n_b - n_reflected_a
    left_tail_margin = (1 - n_a) - extra_positive_variation
    if not left_tail_margin > 0:
        raise ArithmeticError(
            f"proper-prior left-tail condition failed: {left_tail_margin}"
        )

    # For m in [center,b], discard negative interior variation and bound all
    # positive variation by (n_b-n_min) f_B(0).  The two downward jumps are
    # bounded below using distances 2h and r=b-center.  For m>=b the upper
    # jump dominates automatically because n_min>0.
    lhs = n_b - n_minimum
    rhs = (1 - n_a) * (-2 * precision_small * halfwidth**2).exp() + n_b * (
        -precision_small * right_distance**2 / 2
    ).exp()
    margin = rhs - lhs
    if not margin > 0:
        raise ArithmeticError(
            f"proper-prior middle-region condition failed: {margin}"
        )

    return ProperPriorBracketCertificate(
        activation_margin=activation,
        left_distance=left_distance,
        right_distance=right_distance,
        left_tail_margin=left_tail_margin,
        monotonicity_lhs=lhs,
        monotonicity_rhs=rhs,
        monotonicity_margin=margin,
        center_displacement=center_displacement,
        ordering_margin=ordering_margin,
    )


def fmt(x: arb, digits: int = 20) -> str:
    return x.str(digits, radius=True, more=True)


def print_proper_prior_check() -> None:
    print("1. Explicit proper-prior certificate")
    print("   Prior: theta ~ N(0,1000), so tau=0.001")

    expected = {
        "0.0035": 1,
        "0.0040": -1,
        "0.0435": -1,
        "0.0440": 1,
        "0.0805": 1,
        "0.0815": -1,
    }
    for b_text, wanted_sign in expected.items():
        value = proper_prior_residual(b_text)
        actual_sign = sign(value)
        if actual_sign != wanted_sign:
            raise AssertionError(
                f"unexpected proper-prior residual sign at b={b_text}: {value}"
            )
        marker = "+" if actual_sign > 0 else "-"
        print(f"      b={b_text}: F_tau(b) = {fmt(value, 22)}  [sign {marker}]")

    proper_roots = (
        bisect_decimal(
            proper_prior_residual_ball,
            "0.0035",
            "0.0040",
            target_width=Decimal("1e-12"),
        ),
        bisect_decimal(
            proper_prior_residual_ball,
            "0.0435",
            "0.0440",
            target_width=Decimal("1e-12"),
        ),
        bisect_decimal(
            proper_prior_residual_ball,
            "0.0805",
            "0.0815",
            target_width=Decimal("1e-12"),
        ),
    )
    print("   Certified proper-prior sign-changing root brackets:")
    for index, root in enumerate(proper_roots, start=1):
        print(f"      root {index}: b in [{root.lower}, {root.upper}]")
        print(f"         F_tau(lower) = {fmt(root.f_lower, 14)}")
        print(f"         F_tau(upper) = {fmt(root.f_upper, 14)}")

    print("   Uniform global-incentive bounds on the two active brackets:")
    for index, (lower, upper) in enumerate(
        (("0.0035", "0.0040"), ("0.0435", "0.0440")), start=1
    ):
        certificate = proper_prior_active_bracket_certificate(lower, upper)
        print(f"      bracket {index}: [{lower}, {upper}]")
        print(
            "         defense-center shift  in "
            f"{fmt(certificate.center_displacement, 14)}"
        )
        print(
            "         gamma-a               in "
            f"{fmt(certificate.left_distance, 14)} [strictly positive]"
        )
        print(
            "         b-gamma               in "
            f"{fmt(certificate.right_distance, 14)} [strictly positive]"
        )
        print(
            "         r-ell (exact identity) in "
            f"{fmt(certificate.ordering_margin, 14)} [strictly positive]"
        )
        print(
            "         H_tau-c_L            in "
            f"{fmt(certificate.activation_margin, 14)}"
        )
        print(
            "         left-tail margin      in "
            f"{fmt(certificate.left_tail_margin, 14)}"
        )
        print(
            "         generalized-(M) LHS   in "
            f"{fmt(certificate.monotonicity_lhs, 14)}"
        )
        print(
            "         generalized-(M) RHS   in "
            f"{fmt(certificate.monotonicity_rhs, 14)}"
        )
        print(
            "         generalized-(M) margin in "
            f"{fmt(certificate.monotonicity_margin, 14)}"
        )

    # The third IVT bracket is uniformly in the inactive regime.
    b_range = arb("0.0805").union(arb("0.0815"))
    a_range = monotone_a_range(Decimal("0.0805"), Decimal("0.0815"))
    halfwidth = (b_range - a_range) / 2
    inactive_margin = (
        2 * normal_cdf_real((ALPHA + arb("0.001")).sqrt() * halfwidth)
        - 1
        - C_LARGE
    )
    if not inactive_margin < 0:
        raise AssertionError(
            f"proper-prior third bracket is not uniformly inactive: {inactive_margin}"
        )
    print(
        "   Third bracket [0.0805,0.0815] has H_tau-c_L in "
        f"{fmt(inactive_margin, 14)} [strictly negative]."
    )
    print()


def main() -> None:
    print("Yosifov better-conditioned vector: core Arb certificate")
    print("Primitives: alpha=20, beta=8, lambda=0.8, c_L=0.71, c_S=0.919")
    print(
        f"Software: Python {platform.python_version()}, "
        f"python-flint {PYTHON_FLINT_VERSION}, FLINT {__FLINT_VERSION__}"
    )
    print(f"Working precision: {ctx.dps} decimal digits")
    print("All displayed [midpoint +/- radius] quantities are outward enclosures.\n")
    print_proper_prior_check()
    print("CERTIFICATE PASSED: every asserted sign and regime inequality is strict.")


if __name__ == "__main__":
    main()


==> anc/yosifov_newvector_cost_rectangle_certificate.py <==
#!/usr/bin/env python3
"""Rigorous independent cost-rectangle certificate for the new vector.

Holding (tau,m0,alpha,beta,lambda)=(0.001,0,20,8,0.8) fixed, this
certificate proves at least three symmetric monotone-cutoff equilibria for

    (c_L,c_S) in [0.70,0.72] x [0.909,0.929].

The first and third roots use fixed brackets.  The second active root moves
with c_L, so the c_L interval is exhausted by forty exact decimal cells.  On
each cell, outward-rounded residual signs localize every second root in a
common b-envelope, and the active-regime/global-incentive lemma is checked
uniformly over that full envelope.  This file deliberately claims at least
three, not exactness, on the rectangle; exactness at the center vector is
proved by the separate exactly-three certificate.
"""

from __future__ import annotations

from dataclasses import dataclass
from decimal import Decimal
from math import ceil
import platform

from flint import acb, arb

import yosifov_newvector_core_certificate as base


TAU = arb("0.001")
PRIOR_MEAN = arb(0)
A = base.ALPHA + TAU
B = base.BETA + TAU
SQRT_A = A.sqrt()
SQRT_B = B.sqrt()

C_LARGE_LOW = Decimal("0.70")
C_LARGE_HIGH = Decimal("0.72")
C_SMALL_LOW = Decimal("0.909")
C_SMALL_HIGH = Decimal("0.929")

FIRST_LEFT = Decimal("0.001")
SHARED_NEGATIVE = Decimal("0.015")
SECOND_RIGHT = Decimal("0.060")
THIRD_RIGHT = Decimal("0.100")


@dataclass(frozen=True)
class UniformLemmaSummary:
    cells: int
    activation_margin: arb
    ordering_margin: arb
    left_tail_margin: arb
    middle_margin: arb


@dataclass(frozen=True)
class SecondRootRectangleSummary:
    cost_cells: int
    lemma_cells: int
    lowest_b: Decimal
    highest_b: Decimal
    negative_sign_margin: arb
    positive_sign_margin: arb
    activation_margin: arb
    ordering_margin: arb
    left_tail_margin: arb
    middle_margin: arb


def solve_band_offset(halfwidth: arb, cost: arb):
    root_precision = A.sqrt()

    def equation(v: arb) -> arb:
        pivotal = base.normal_cdf_real(root_precision * (halfwidth - v)) - (
            base.normal_cdf_real(root_precision * (-halfwidth - v))
        )
        return cost - pivotal

    return base.bisect_decimal(
        equation,
        "0",
        "2",
        target_width=Decimal("1e-58"),
    )


def residual_with_costs(b_text: str | arb, c_large: arb, c_small: arb) -> arb:
    """Point-b residual, allowing outward-rounded cost balls."""

    b = b_text if isinstance(b_text, arb) else arb(b_text)
    p = base.solve_p_from_b(b).ball
    a = p - base.LAMBDA
    x_star = base.x_star_from_b(b)
    midpoint = (a + b) / 2
    halfwidth = (b - a) / 2
    posterior_mean = (base.BETA * x_star + TAU * PRIOR_MEAN) / B
    base_success = base.normal_cdf_real(SQRT_B * (b - posterior_mean))
    activation = 2 * base.normal_cdf_real(SQRT_A * halfwidth) - 1 - c_large

    if activation < 0:
        return base_success - c_small
    if not activation > 0:
        raise ArithmeticError(f"defense regime unresolved at b={b}: {activation}")

    # v increases with h and decreases with c_L.  At point b, the h ball is
    # tiny but retained; solving at the outward h/c endpoints gives a uniform
    # band enclosure for every cost in c_large.
    v_low = solve_band_offset(halfwidth.lower(), c_large.upper()).ball
    v_high = solve_band_offset(halfwidth.upper(), c_large.lower()).ball
    v = v_low.union(v_high)
    gamma = (A * midpoint - TAU * PRIOR_MEAN) / base.ALPHA
    w = A / base.ALPHA * v
    y_low = gamma - w
    y_high = gamma + w
    span = b - a
    coefficient = SQRT_B / base.SQRT_TWO_PI

    def integrand_unit(s: acb, _analytic: bool) -> acb:
        theta = acb(a) + acb(span) * s
        defense_probability = base.normal_cdf_complex(
            acb(base.SQRT_ALPHA) * (acb(y_high) - theta)
        ) - base.normal_cdf_complex(
            acb(base.SQRT_ALPHA) * (acb(y_low) - theta)
        )
        posterior_density = acb(coefficient) * (
            -acb(B) * (theta - acb(posterior_mean)) ** 2 / 2
        ).exp()
        return acb(span) * defense_probability * posterior_density

    loss = acb.integral(
        integrand_unit,
        arb(0),
        arb(1),
        abs_tol=arb("1e-30"),
        rel_tol=arb("1e-30"),
        eval_limit=1_000_000,
        depth_limit=100,
    )
    if not loss.imag.contains(0):
        raise ArithmeticError(f"cost-rectangle integral is not real: {loss}")
    return base_success - loss.real - c_small


def lemma_cell(
    lower: Decimal, upper: Decimal, c_large_low: Decimal, c_large_high: Decimal
) -> tuple[arb, arb, arb, arb]:
    b = arb(str(lower)).union(arb(str(upper)))
    a = base.monotone_a_range(lower, upper)
    midpoint = (a + b) / 2
    halfwidth = (b - a) / 2
    cost = arb(str(c_large_low)).union(arb(str(c_large_high)))

    activation = 2 * base.normal_cdf_real(SQRT_A * halfwidth) - 1 - cost
    if not activation > 0:
        raise ArithmeticError(
            f"active regime unresolved on [{lower},{upper}]: {activation}"
        )

    v_low = solve_band_offset(halfwidth.lower(), arb(str(c_large_high))).ball
    v_high = solve_band_offset(halfwidth.upper(), arb(str(c_large_low))).ball
    v = v_low.union(v_high)
    center_displacement = TAU * (midpoint - PRIOR_MEAN) / base.ALPHA
    left_distance = halfwidth + center_displacement
    right_distance = halfwidth - center_displacement
    ordering_margin = -2 * center_displacement
    if not left_distance > 0 or not right_distance > 0 or not ordering_margin > 0:
        raise ArithmeticError("proper-prior geometry is unresolved")

    signal_offset = A / base.ALPHA * v
    n_a = 1 - (
        base.normal_cdf_real(base.SQRT_ALPHA * (left_distance + signal_offset))
        - base.normal_cdf_real(base.SQRT_ALPHA * (left_distance - signal_offset))
    )
    n_b = 1 - (
        base.normal_cdf_real(base.SQRT_ALPHA * (signal_offset - right_distance))
        - base.normal_cdf_real(base.SQRT_ALPHA * (-signal_offset - right_distance))
    )
    n_minimum = 2 * (
        1 - base.normal_cdf_real(base.SQRT_ALPHA * signal_offset)
    )
    if not n_minimum > 0:
        raise ArithmeticError("n(gamma)>0 unresolved")

    n_reflected_a = 1 - (
        base.normal_cdf_real(base.SQRT_ALPHA * (signal_offset - left_distance))
        - base.normal_cdf_real(base.SQRT_ALPHA * (-signal_offset - left_distance))
    )
    extra_positive_variation = n_b - n_reflected_a
    left_tail_margin = (1 - n_a) - extra_positive_variation
    middle_lhs = n_b - n_minimum
    middle_rhs = (1 - n_a) * (-2 * B * halfwidth**2).exp() + n_b * (
        -B * right_distance**2 / 2
    ).exp()
    middle_margin = middle_rhs - middle_lhs
    if not left_tail_margin > 0 or not middle_margin > 0:
        raise ArithmeticError(
            f"global-incentive condition unresolved on [{lower},{upper}]: "
            f"L={left_tail_margin}, GM={middle_margin}"
        )
    return activation, ordering_margin, left_tail_margin, middle_margin


def uniform_lemma_cover(
    lower: Decimal,
    upper: Decimal,
    *,
    c_large_low: Decimal = C_LARGE_LOW,
    c_large_high: Decimal = C_LARGE_HIGH,
    cell_width: Decimal = Decimal("0.00005"),
) -> UniformLemmaSummary:
    count = max(1, ceil((upper - lower) / cell_width))
    step = (upper - lower) / count
    minima: list[arb] | None = None
    for i in range(count):
        cell_lo = lower + i * step
        cell_hi = upper if i == count - 1 else lower + (i + 1) * step
        values = lemma_cell(cell_lo, cell_hi, c_large_low, c_large_high)
        if minima is None:
            minima = list(values)
        else:
            for index, value in enumerate(values):
                if value.lower() < minima[index].lower():
                    minima[index] = value
    assert minima is not None
    return UniformLemmaSummary(count, *minima)


def inactive_cell(
    lower: Decimal, upper: Decimal, c_large_low: Decimal = C_LARGE_LOW
) -> arb:
    b = arb(str(lower)).union(arb(str(upper)))
    a = base.monotone_a_range(lower, upper)
    halfwidth = (b - a) / 2
    return arb(str(c_large_low)) - (
        2 * base.normal_cdf_real(SQRT_A * halfwidth) - 1
    )


def uniform_inactive_cover(
    lower: Decimal, upper: Decimal, cell_width: Decimal = Decimal("0.001")
) -> tuple[int, arb]:
    count = max(1, ceil((upper - lower) / cell_width))
    step = (upper - lower) / count
    weakest: arb | None = None
    for i in range(count):
        cell_lo = lower + i * step
        cell_hi = upper if i == count - 1 else lower + (i + 1) * step
        margin = inactive_cell(cell_lo, cell_hi)
        if not margin > 0:
            raise ArithmeticError(
                f"inactive regime unresolved on [{cell_lo},{cell_hi}]: {margin}"
            )
        if weakest is None or margin.lower() < weakest.lower():
            weakest = margin
    assert weakest is not None
    return count, weakest


def assert_sign(value: arb, wanted: int, label: str) -> None:
    actual = base.sign(value)
    if actual != wanted:
        raise AssertionError(f"{label}: expected {wanted}, got {value}")


def box_anchor_signs() -> dict[str, arb]:
    """Certify the four IVT-anchor signs over the full cost rectangle."""

    c_large = arb(str(C_LARGE_LOW)).union(arb(str(C_LARGE_HIGH)))
    c_small = arb(str(C_SMALL_LOW)).union(arb(str(C_SMALL_HIGH)))
    expected = {
        str(FIRST_LEFT): 1,
        str(SHARED_NEGATIVE): -1,
        str(SECOND_RIGHT): 1,
        str(THIRD_RIGHT): -1,
    }
    margins: dict[str, arb] = {}
    for b_text, wanted in expected.items():
        value = residual_with_costs(b_text, c_large, c_small)
        assert_sign(value, wanted, f"full cost rectangle, b={b_text}")
        margins[b_text] = value if wanted > 0 else -value
    return margins


def _minimum(current: arb | None, candidate: arb) -> arb:
    if current is None or candidate.lower() < current.lower():
        return candidate
    return current


def certify_second_root_rectangle() -> SecondRootRectangleSummary:
    """Exhaust c_L and certify every second root and its global incentives.

    Each cost cell uses corner bisections only to propose a b-envelope.  The
    actual proof of localization evaluates the full c_L and c_S balls at the
    two envelope endpoints.  Thus the final sign claim does not depend on a
    sampled-corner argument or on unverified root monotonicity.
    """

    cost_cell_width = Decimal("0.0005")
    root_width = Decimal("0.0000001")
    root_padding = Decimal("0.00001")
    lemma_cell_width = Decimal("0.0001")
    cost_cells = int((C_LARGE_HIGH - C_LARGE_LOW) / cost_cell_width)
    if C_LARGE_LOW + cost_cells * cost_cell_width != C_LARGE_HIGH:
        raise AssertionError("c_L cells do not exactly tile the rectangle")

    total_lemma_cells = 0
    lowest_b: Decimal | None = None
    highest_b: Decimal | None = None
    minima: list[arb | None] = [None] * 6

    for index in range(cost_cells):
        c_large_low = C_LARGE_LOW + index * cost_cell_width
        c_large_high = c_large_low + cost_cell_width

        # These two scalar solves generate an economical envelope.  Uniform
        # ball signs below independently validate the envelope for every cost.
        def early_corner(b: arb) -> arb:
            return residual_with_costs(
                b, arb(str(c_large_high)), arb(str(C_SMALL_LOW))
            )

        def late_corner(b: arb) -> arb:
            return residual_with_costs(
                b, arb(str(c_large_low)), arb(str(C_SMALL_HIGH))
            )

        early_root = base.bisect_decimal(
            early_corner,
            SHARED_NEGATIVE,
            SECOND_RIGHT,
            target_width=root_width,
        )
        late_root = base.bisect_decimal(
            late_corner,
            SHARED_NEGATIVE,
            SECOND_RIGHT,
            target_width=root_width,
        )
        b_lower = early_root.lower - root_padding
        b_upper = late_root.upper + root_padding
        if not SHARED_NEGATIVE < b_lower < b_upper < SECOND_RIGHT:
            raise AssertionError(f"invalid second-root envelope in cell {index}")

        c_large_ball = arb(str(c_large_low)).union(arb(str(c_large_high)))
        c_small_ball = arb(str(C_SMALL_LOW)).union(arb(str(C_SMALL_HIGH)))
        lower_value = residual_with_costs(str(b_lower), c_large_ball, c_small_ball)
        upper_value = residual_with_costs(str(b_upper), c_large_ball, c_small_ball)
        assert_sign(lower_value, -1, f"second-root cell {index}, lower endpoint")
        assert_sign(upper_value, 1, f"second-root cell {index}, upper endpoint")

        lemma = uniform_lemma_cover(
            b_lower,
            b_upper,
            c_large_low=c_large_low,
            c_large_high=c_large_high,
            cell_width=lemma_cell_width,
        )
        total_lemma_cells += lemma.cells
        values = (
            -lower_value,
            upper_value,
            lemma.activation_margin,
            lemma.ordering_margin,
            lemma.left_tail_margin,
            lemma.middle_margin,
        )
        for item, value in enumerate(values):
            minima[item] = _minimum(minima[item], value)
        lowest_b = b_lower if lowest_b is None else min(lowest_b, b_lower)
        highest_b = b_upper if highest_b is None else max(highest_b, b_upper)

        print(
            f"   c_L cell {index + 1:02d}: "
            f"[{c_large_low},{c_large_high}], "
            f"b_2 in [{b_lower},{b_upper}], "
            f"lemma cells={lemma.cells}"
        )

    if lowest_b is None or highest_b is None or any(x is None for x in minima):
        raise AssertionError("empty second-root cover")
    certified = [x for x in minima if x is not None]
    return SecondRootRectangleSummary(
        cost_cells=cost_cells,
        lemma_cells=total_lemma_cells,
        lowest_b=lowest_b,
        highest_b=highest_b,
        negative_sign_margin=certified[0],
        positive_sign_margin=certified[1],
        activation_margin=certified[2],
        ordering_margin=certified[3],
        left_tail_margin=certified[4],
        middle_margin=certified[5],
    )


def main() -> None:
    print("Yosifov better-conditioned vector: independent cost-rectangle certificate")
    print(
        f"Software: Python {platform.python_version()}, "
        f"python-flint {base.PYTHON_FLINT_VERSION}, FLINT {base.__FLINT_VERSION__}"
    )
    print(f"Working precision: {base.ctx.dps} decimal digits")
    print(
        "Fixed primitives: tau=0.001, m0=0, alpha=20, beta=8, lambda=0.8"
    )
    print(
        f"Certified rectangle: c_L in [{C_LARGE_LOW},{C_LARGE_HIGH}], "
        f"c_S in [{C_SMALL_LOW},{C_SMALL_HIGH}]"
    )
    print("Claim on this rectangle: at least three qualified equilibria, not exactness.\n")

    print("1. Uniform IVT-anchor signs over the full rectangle")
    anchor_margins = box_anchor_signs()
    for b_text, margin in anchor_margins.items():
        sign_label = "+" if b_text in {str(FIRST_LEFT), str(SECOND_RIGHT)} else "-"
        print(
            f"   b={b_text}: sign {sign_label}; strict margin "
            f"{base.fmt(margin, 14)}"
        )

    print("\n2. First active-root bracket and global-incentive cover")
    first = uniform_lemma_cover(
        FIRST_LEFT,
        SHARED_NEGATIVE,
        c_large_low=C_LARGE_LOW,
        c_large_high=C_LARGE_HIGH,
        cell_width=Decimal("0.00005"),
    )
    print(
        f"   [{FIRST_LEFT},{SHARED_NEGATIVE}] covered by {first.cells} b-cells"
    )
    print(f"   H_tau-c_L margin  {base.fmt(first.activation_margin, 14)}")
    print(f"   r-ell margin      {base.fmt(first.ordering_margin, 14)}")
    print(f"   (L) margin        {base.fmt(first.left_tail_margin, 14)}")
    print(f"   (GM) margin       {base.fmt(first.middle_margin, 14)}")

    print("\n3. Exhaustive c_L cover for the second active root")
    second = certify_second_root_rectangle()
    print(
        f"   covered {second.cost_cells} exact c_L cells and "
        f"{second.lemma_cells} b-cells"
    )
    print(f"   aggregate b_2 envelope [{second.lowest_b},{second.highest_b}]")
    print(
        "   lower-end negative sign margin "
        f"{base.fmt(second.negative_sign_margin, 14)}"
    )
    print(
        "   upper-end positive sign margin "
        f"{base.fmt(second.positive_sign_margin, 14)}"
    )
    print(f"   H_tau-c_L margin  {base.fmt(second.activation_margin, 14)}")
    print(f"   r-ell margin      {base.fmt(second.ordering_margin, 14)}")
    print(f"   (L) margin        {base.fmt(second.left_tail_margin, 14)}")
    print(f"   (GM) margin       {base.fmt(second.middle_margin, 14)}")

    inactive_cells, inactive_margin = uniform_inactive_cover(
        SECOND_RIGHT, THIRD_RIGHT
    )
    print("\n4. Uniformly inactive third-root bracket")
    print(
        f"   [{SECOND_RIGHT},{THIRD_RIGHT}] in {inactive_cells} b-cells; "
        f"c_L-H_tau margin {base.fmt(inactive_margin, 14)}"
    )
    print("\nINDEPENDENT COST-RECTANGLE CERTIFICATE PASSED.")
    print(
        "Every cost pair in the displayed rectangle has at least three "
        "symmetric monotone-cutoff Bayesian equilibria satisfying the "
        "global-incentive conditions on both active roots."
    )


if __name__ == "__main__":
    main()


==> anc/yosifov_newvector_exactly_three_certificate.py <==
#!/usr/bin/env python3
"""Rigorous exactly-three certificate for the Yosifov cutoff residual.

This companion to ``yosifov_newvector_core_certificate.py`` exhausts b in
(0,1).  It uses
analytic tail reductions and finite outward-rounded Arb covers to prove that
the proper-prior marginal residual has exactly three zeros.  Combined with the
global-incentive checks in the core certificate, those zeros are exactly the
three symmetric monotone-cutoff Bayesian equilibria at the displayed vector.

The claim remains deliberately limited: the program says nothing about
asymmetric equilibria or equilibria outside the monotone-cutoff class.
"""

from __future__ import annotations

from dataclasses import dataclass
from decimal import Decimal
from math import ceil
import platform

from flint import acb, arb

import yosifov_newvector_core_certificate as base


TAU = arb("0.001")
PRIOR_MEAN = arb(0)
A = base.ALPHA + TAU
B = base.BETA + TAU
SQRT_A = A.sqrt()
SQRT_B = B.sqrt()


def lower_text(value: arb, digits: int = 14) -> str:
    return value.lower().str(digits, radius=False)


def normal_pdf_real(z: arb) -> arb:
    return (-z**2 / 2).exp() / base.SQRT_TWO_PI


def normal_pdf_complex(z: acb) -> acb:
    return (-z**2 / 2).exp() / acb(base.SQRT_TWO_PI)


def t_prime(z: arb) -> arb:
    q = base.inverse_normal_cdf(z)
    return 1 + 1 / (base.SQRT_BETA * normal_pdf_real(q))


@dataclass(frozen=True)
class ActiveDerivativeCertificate:
    lower: Decimal
    upper: Decimal
    activation_margin: arb
    derivative: arb
    a_range: arb
    a_prime: arb
    halfwidth: arb
    halfwidth_prime: arb
    posterior_offset: arb
    posterior_offset_prime: arb


@dataclass(frozen=True)
class CoverSummary:
    lower: Decimal
    upper: Decimal
    terminal_cells: int
    evaluations: int
    weakest_margin: arb
    widest_cell: Decimal


def active_residual_derivative_cell(
    lower: str | Decimal, upper: str | Decimal
) -> ActiveDerivativeCertificate:
    """Enclose F_tau'(b) throughout one uniformly active b-cell.

    The derivative is obtained by implicit differentiation of both threshold
    equations and of the defender's band equation, followed by Leibniz' rule
    for the intervention-loss integral.  Endpoint solves enclose a(b) and the
    defender's posterior-mean band halfwidth because both are monotone in the
    relevant arguments.
    """

    lo = lower if isinstance(lower, Decimal) else Decimal(lower)
    hi = upper if isinstance(upper, Decimal) else Decimal(upper)
    if not Decimal(0) < lo < hi < Decimal(1):
        raise ValueError("cell must lie strictly inside (0,1)")

    b = arb(str(lo)).union(arb(str(hi)))
    p_lo = base.solve_p_from_b(arb(str(lo))).ball
    p_hi = base.solve_p_from_b(arb(str(hi))).ball
    p = p_lo.union(p_hi)
    a = p - base.LAMBDA

    # T(p)=T(b)+lambda.
    a_prime = t_prime(b) / t_prime(p)
    midpoint = (a + b) / 2
    halfwidth = (b - a) / 2
    midpoint_prime = (1 + a_prime) / 2
    halfwidth_prime = (1 - a_prime) / 2

    activation = 2 * base.normal_cdf_real(SQRT_A * halfwidth) - 1 - base.C_LARGE
    if not activation > 0:
        raise ArithmeticError(
            f"cell [{lo},{hi}] is not uniformly active: {activation}"
        )

    # G(h,v)=Phi(sqrt(A)(h-v))+Phi(sqrt(A)(h+v))-1-c_L=0.
    # The positive root v is increasing in h.
    v_lo = base.solve_band_offset_for_precision(halfwidth.lower(), A).ball
    v_hi = base.solve_band_offset_for_precision(halfwidth.upper(), A).ball
    v = v_lo.union(v_hi)
    phi_minus = normal_pdf_real(SQRT_A * (halfwidth - v))
    phi_plus = normal_pdf_real(SQRT_A * (halfwidth + v))
    denominator = phi_minus - phi_plus
    if not denominator > 0:
        raise ArithmeticError(f"implicit-band denominator unresolved: {denominator}")
    v_prime = (phi_minus + phi_plus) / denominator * halfwidth_prime

    gamma = (A * midpoint - TAU * PRIOR_MEAN) / base.ALPHA
    gamma_prime = A / base.ALPHA * midpoint_prime
    w = A / base.ALPHA * v
    w_prime = A / base.ALPHA * v_prime

    x_star = base.x_star_from_b(b)
    x_prime = t_prime(b)
    posterior_mean = (base.BETA * x_star + TAU * PRIOR_MEAN) / B
    posterior_mean_prime = base.BETA / B * x_prime

    span = b - a

    def defense_probability_real(theta: arb) -> arb:
        return base.normal_cdf_real(
            base.SQRT_ALPHA * (gamma + w - theta)
        ) - base.normal_cdf_real(base.SQRT_ALPHA * (gamma - w - theta))

    def posterior_density_real(theta: arb) -> arb:
        return SQRT_B * normal_pdf_real(SQRT_B * (theta - posterior_mean))

    d_at_b = defense_probability_real(b)
    d_at_a = defense_probability_real(a)
    f_at_b = posterior_density_real(b)
    f_at_a = posterior_density_real(a)

    def integrand_unit(s: acb, _analytic: bool) -> acb:
        theta = acb(a) + acb(span) * s
        z_high = acb(base.SQRT_ALPHA) * (
            acb(gamma + w) - theta
        )
        z_low = acb(base.SQRT_ALPHA) * (
            acb(gamma - w) - theta
        )
        d = base.normal_cdf_complex(z_high) - base.normal_cdf_complex(z_low)
        d_prime = acb(base.SQRT_ALPHA) * (
            normal_pdf_complex(z_high) * acb(gamma_prime + w_prime)
            - normal_pdf_complex(z_low) * acb(gamma_prime - w_prime)
        )
        z_post = acb(SQRT_B) * (theta - acb(posterior_mean))
        density = acb(SQRT_B) * normal_pdf_complex(z_post)
        density_prime = (
            acb(B)
            * (theta - acb(posterior_mean))
            * density
            * acb(posterior_mean_prime)
        )
        return acb(span) * (d_prime * density + d * density_prime)

    interior = acb.integral(
        integrand_unit,
        arb(0),
        arb(1),
        abs_tol=arb("1e-28"),
        rel_tol=arb("1e-28"),
        eval_limit=1_000_000,
        depth_limit=100,
    )
    if not interior.imag.contains(0):
        raise ArithmeticError(f"derivative integral is not real: {interior}")

    loss_prime = d_at_b * f_at_b - d_at_a * f_at_a * a_prime + interior.real
    base_prime = f_at_b * (1 - posterior_mean_prime)
    derivative = base_prime - loss_prime

    return ActiveDerivativeCertificate(
        lower=lo,
        upper=hi,
        activation_margin=activation,
        derivative=derivative,
        a_range=a,
        a_prime=a_prime,
        halfwidth=halfwidth,
        halfwidth_prime=halfwidth_prime,
        posterior_offset=v,
        posterior_offset_prime=v_prime,
    )


def _strict_derivative_margin(value: arb, wanted_sign: int) -> arb:
    if wanted_sign == 1:
        return value
    if wanted_sign == -1:
        return -value
    raise ValueError("wanted_sign must be +1 or -1")


def certify_derivative_sign_cover(
    lower: str,
    upper: str,
    *,
    wanted_sign: int,
    initial_width: str = "0.0001",
    minimum_width: str = "1e-10",
) -> CoverSummary:
    """Adaptively cover an interval by cells with one strict F' sign."""

    lo = Decimal(lower)
    hi = Decimal(upper)
    initial = Decimal(initial_width)
    minimum = Decimal(minimum_width)
    count = max(1, ceil((hi - lo) / initial))
    step = (hi - lo) / count
    stack: list[tuple[Decimal, Decimal]] = []
    for i in range(count):
        cell_lo = lo + i * step
        cell_hi = hi if i == count - 1 else lo + (i + 1) * step
        stack.append((cell_lo, cell_hi))

    terminal: list[tuple[Decimal, Decimal, arb]] = []
    evaluations = 0
    while stack:
        cell_lo, cell_hi = stack.pop()
        cert = active_residual_derivative_cell(cell_lo, cell_hi)
        evaluations += 1
        margin = _strict_derivative_margin(cert.derivative, wanted_sign)
        if margin > 0:
            terminal.append((cell_lo, cell_hi, margin))
            continue
        if cell_hi - cell_lo <= minimum:
            raise ArithmeticError(
                f"could not certify derivative sign on [{cell_lo},{cell_hi}]: "
                f"{cert.derivative}"
            )
        midpoint = (cell_lo + cell_hi) / 2
        stack.append((midpoint, cell_hi))
        stack.append((cell_lo, midpoint))

    terminal.sort(key=lambda item: item[0])
    cursor = lo
    for cell_lo, cell_hi, _margin in terminal:
        if cell_lo != cursor:
            raise AssertionError(f"cover gap: expected {cursor}, got {cell_lo}")
        cursor = cell_hi
    if cursor != hi:
        raise AssertionError(f"cover ends at {cursor}, expected {hi}")

    weakest = terminal[0][2]
    widest = Decimal(0)
    for cell_lo, cell_hi, margin in terminal:
        if margin.lower() < weakest.lower():
            weakest = margin
        widest = max(widest, cell_hi - cell_lo)
    return CoverSummary(lo, hi, len(terminal), evaluations, weakest, widest)


def certify_negative_gap(
    lower: str,
    upper: str,
    *,
    cell_width: str = "0.00001",
) -> CoverSummary:
    """Use rigorous derivative bounds and endpoint values to prove F<0."""

    lo = Decimal(lower)
    hi = Decimal(upper)
    requested = Decimal(cell_width)
    count = max(1, ceil((hi - lo) / requested))
    step = (hi - lo) / count
    weakest: arb | None = None
    for i in range(count):
        cell_lo = lo + i * step
        cell_hi = hi if i == count - 1 else lo + (i + 1) * step
        derivative = active_residual_derivative_cell(cell_lo, cell_hi).derivative
        derivative_abs_bound = max(abs(derivative.lower()), abs(derivative.upper()))
        anchors = (
            cell_lo,
            (cell_lo + cell_hi) / 2,
            cell_hi,
            (3 * cell_lo + cell_hi) / 4,
            (cell_lo + 3 * cell_hi) / 4,
        )
        value_at_anchor: arb | None = None
        for anchor in anchors:
            try:
                value_at_anchor = base.proper_prior_residual(str(anchor))
                break
            except ArithmeticError:
                continue
        if value_at_anchor is None:
            raise ArithmeticError(
                f"could not evaluate a rigorous point residual in "
                f"[{cell_lo},{cell_hi}]"
            )
        upper_bound = value_at_anchor.upper() + derivative_abs_bound * arb(
            str(cell_hi - cell_lo)
        )
        margin = -upper_bound
        if not margin > 0:
            raise ArithmeticError(
                f"F<0 unresolved on [{cell_lo},{cell_hi}]: "
                f"upper bound {upper_bound}"
            )
        if weakest is None or margin.lower() < weakest.lower():
            weakest = margin
    assert weakest is not None
    return CoverSummary(lo, hi, count, count, weakest, step)


def inactive_margin_cell(lower: Decimal, upper: Decimal) -> arb:
    b = arb(str(lower)).union(arb(str(upper)))
    a = base.monotone_a_range(lower, upper)
    halfwidth = (b - a) / 2
    return 2 * base.normal_cdf_real(SQRT_A * halfwidth) - 1 - base.C_LARGE


def certify_inactive_cover(
    lower: str, upper: str, *, initial_width: str = "0.001"
) -> CoverSummary:
    lo = Decimal(lower)
    hi = Decimal(upper)
    initial = Decimal(initial_width)
    count = max(1, ceil((hi - lo) / initial))
    step = (hi - lo) / count
    stack = [
        (lo + i * step, hi if i == count - 1 else lo + (i + 1) * step)
        for i in range(count)
    ]
    terminal: list[tuple[Decimal, Decimal, arb]] = []
    evaluations = 0
    while stack:
        cell_lo, cell_hi = stack.pop()
        margin = -inactive_margin_cell(cell_lo, cell_hi)
        evaluations += 1
        if margin > 0:
            terminal.append((cell_lo, cell_hi, margin))
            continue
        if cell_hi - cell_lo <= Decimal("1e-10"):
            raise ArithmeticError(
                f"inactivity unresolved on [{cell_lo},{cell_hi}]: {-margin}"
            )
        midpoint = (cell_lo + cell_hi) / 2
        stack.append((midpoint, cell_hi))
        stack.append((cell_lo, midpoint))

    terminal.sort(key=lambda item: item[0])
    weakest = terminal[0][2]
    widest = Decimal(0)
    cursor = lo
    for cell_lo, cell_hi, margin in terminal:
        if cell_lo != cursor:
            raise AssertionError("inactive cover has a gap")
        cursor = cell_hi
        if margin.lower() < weakest.lower():
            weakest = margin
        widest = max(widest, cell_hi - cell_lo)
    if cursor != hi:
        raise AssertionError("inactive cover has a gap at the right endpoint")
    return CoverSummary(lo, hi, len(terminal), evaluations, weakest, widest)


def transition_lower_bound_cell(lower: Decimal, upper: Decimal) -> arb:
    """Lower-bound F whether defense is active, inactive, or switching."""

    b = arb(str(lower)).union(arb(str(upper)))
    a = base.monotone_a_range(lower, upper)
    x_star = base.x_star_from_b(b)
    posterior_mean = (base.BETA * x_star + TAU * PRIOR_MEAN) / B
    root_b = B.sqrt()
    prob_b = base.normal_cdf_real(root_b * (b - posterior_mean))
    prob_a = base.normal_cdf_real(root_b * (a - posterior_mean))
    base_residual = prob_b - base.C_SMALL
    pivotal_mass = prob_b - prob_a

    halfwidth = (b - a) / 2
    activation = 2 * base.normal_cdf_real(SQRT_A * halfwidth) - 1 - base.C_LARGE
    if activation < 0:
        loss_bound = arb(0)
    else:
        # If the regime is active for any point in the cell, the largest band
        # comes from h.upper().  This remains a safe bound when part of the
        # cell is inactive, where the true loss is zero.
        max_activation = (
            2 * base.normal_cdf_real(SQRT_A * halfwidth.upper())
            - 1
            - base.C_LARGE
        )
        if max_activation > 0:
            v_max = base.solve_band_offset_for_precision(halfwidth.upper(), A).ball
            w_max = A / base.ALPHA * v_max
            defense_probability_bound = 2 * w_max * (
                base.ALPHA / (2 * arb.pi())
            ).sqrt()
            loss_bound = defense_probability_bound * pivotal_mass
        else:
            loss_bound = arb(0)
    return base_residual - loss_bound


def certify_positive_transition_cover(
    lower: str, upper: str, *, cell_width: str = "0.00001"
) -> CoverSummary:
    lo = Decimal(lower)
    hi = Decimal(upper)
    requested = Decimal(cell_width)
    count = max(1, ceil((hi - lo) / requested))
    step = (hi - lo) / count
    weakest: arb | None = None
    for i in range(count):
        cell_lo = lo + i * step
        cell_hi = hi if i == count - 1 else lo + (i + 1) * step
        margin = transition_lower_bound_cell(cell_lo, cell_hi)
        if not margin > 0:
            raise ArithmeticError(
                f"transition positivity unresolved on [{cell_lo},{cell_hi}]: "
                f"{margin}"
            )
        if weakest is None or margin.lower() < weakest.lower():
            weakest = margin
    assert weakest is not None
    return CoverSummary(lo, hi, count, count, weakest, step)


def tail_success_lower_bound(endpoint: str = "0.0001") -> tuple[arb, arb]:
    """Prove F>0 on (0, endpoint] from success below a alone.

    The posterior probability of theta<=a is decreasing in b because
    d(a-m_S(x*(b)))/db = T'(b)[1/T'(p)-beta/B] < 0.  The displayed endpoint
    value therefore lower-bounds the entire left tail.
    """

    # phi(q)<=1/sqrt(2*pi) implies the displayed global lower bound for T'.
    # Hence 1/T'(p)-beta/B is uniformly bounded above by this negative ball.
    derivative_coefficient_upper = 1 / (
        1 + base.SQRT_TWO_PI / base.SQRT_BETA
    ) - base.BETA / B
    if not derivative_coefficient_upper < 0:
        raise ArithmeticError(
            f"left-tail monotonicity failed: {derivative_coefficient_upper}"
        )

    candidate = base.proper_prior_candidate(arb(endpoint), TAU, PRIOR_MEAN)
    probability_below_a = base.normal_cdf_real(
        B.sqrt() * (candidate.a - candidate.posterior_mean_small)
    )
    return probability_below_a - base.C_SMALL, derivative_coefficient_upper


def inactive_base_derivative_upper() -> arb:
    """A global strict upper bound for the derivative of no-defense F."""

    # z'(b)=tau/sqrt(B)-sqrt(beta/B)/phi(Phi^{-1}(b)).  Since
    # phi(.) <= 1/sqrt(2*pi), the following is a uniform upper bound for z'.
    z_prime_upper = TAU / B.sqrt() - (base.BETA / B).sqrt() * base.SQRT_TWO_PI
    if not z_prime_upper < 0:
        raise ArithmeticError(f"no-defense monotonicity failed: {z_prime_upper}")
    return z_prime_upper


def main() -> None:
    print("Yosifov better-conditioned vector: exactly-three Arb certificate")
    print("Claim class: symmetric monotone small-trader cutoffs only")
    print(
        f"Software: Python {platform.python_version()}, "
        f"python-flint {base.PYTHON_FLINT_VERSION}, FLINT {base.__FLINT_VERSION__}"
    )
    print(f"Working precision: {base.ctx.dps} decimal digits")
    print("All reported margins are outward-rounded Arb enclosures.\n")

    left_tail, left_tail_slope_coefficient = tail_success_lower_bound("0.0001")
    if not left_tail > 0:
        raise ArithmeticError(f"left-tail positivity failed: {left_tail}")
    print("1. Left analytic tail (0, 0.0001]")
    print(
        "   success probability below a minus c_S >= "
        f"{base.fmt(left_tail, 18)}"
    )
    print(
        "   global upper bound for 1/T'(p)-beta/B: "
        f"{base.fmt(left_tail_slope_coefficient, 14)}"
    )

    print("2. Strictly decreasing active-residual segment")
    decreasing = certify_derivative_sign_cover(
        "0.0001", "0.018", wanted_sign=-1, initial_width="0.0001"
    )
    print(
        f"   covered [{decreasing.lower}, {decreasing.upper}] by "
        f"{decreasing.terminal_cells} cells "
        f"({decreasing.evaluations} derivative evaluations)"
    )
    print(
        "   certified lower bound for -F_tau': "
        f"> {lower_text(decreasing.weakest_margin)}"
    )

    print("3. Negative trough containing no residual zero")
    trough = certify_negative_gap("0.018", "0.024", cell_width="0.00005")
    print(
        f"   F_tau<0 on [{trough.lower}, {trough.upper}] in "
        f"{trough.terminal_cells} cells"
    )
    print(
        "   certified lower bound for -F_tau: "
        f"> {lower_text(trough.weakest_margin)}"
    )

    print("4. Strictly increasing active-residual segment")
    increasing = certify_derivative_sign_cover(
        "0.024", "0.048", wanted_sign=1, initial_width="0.0001"
    )
    print(
        f"   covered [{increasing.lower}, {increasing.upper}] by "
        f"{increasing.terminal_cells} cells "
        f"({increasing.evaluations} derivative evaluations)"
    )
    print(
        "   certified lower bound for F_tau': "
        f"> {lower_text(increasing.weakest_margin)}"
    )

    print("5. Positive activation-transition segment")
    transition = certify_positive_transition_cover(
        "0.048", "0.050", cell_width="0.00001"
    )
    print(
        f"   F_tau>0 on [{transition.lower}, {transition.upper}] in "
        f"{transition.terminal_cells} cells"
    )
    print(
        "   certified lower bound for F_tau: "
        f"> {lower_text(transition.weakest_margin)}"
    )

    print("6. Uniformly inactive segment containing the third root")
    inactive = certify_inactive_cover("0.050", "0.090")
    print(
        f"   H_tau-c_L<0 on [{inactive.lower}, {inactive.upper}] in "
        f"{inactive.terminal_cells} cells"
    )
    print(
        "   certified lower bound for c_L-H_tau: "
        f"> {lower_text(inactive.weakest_margin)}"
    )
    no_defense_slope = inactive_base_derivative_upper()
    print(
        "   global upper bound for the latent no-defense index derivative: "
        f"{base.fmt(no_defense_slope, 14)}"
    )

    print("7. Certified signs anchoring the three unique crossings")
    signs = (
        ("0.0035", 1),
        ("0.0040", -1),
        ("0.0435", -1),
        ("0.0440", 1),
        ("0.0805", 1),
        ("0.0815", -1),
    )
    for b_text, expected in signs:
        value = base.proper_prior_residual(b_text)
        actual = base.sign(value)
        if actual != expected:
            raise AssertionError(f"unexpected sign at {b_text}: {value}")
        print(
            f"   b={b_text}: F_tau(b)={base.fmt(value, 16)} "
            f"[sign {'+' if actual > 0 else '-'}]"
        )

    candidate_090 = base.proper_prior_candidate(arb("0.090"), TAU, PRIOR_MEAN)
    latent_090 = base.normal_cdf_real(
        B.sqrt() * (candidate_090.b - candidate_090.posterior_mean_small)
    ) - base.C_SMALL
    if not latent_090 < 0:
        raise ArithmeticError(f"right-tail latent residual not negative: {latent_090}")
    print(
        "   for b>=0.090, F_tau(b)<=latent residual<=latent residual at "
        f"0.090={base.fmt(latent_090, 16)}<0"
    )

    print("\nEXACTLY-THREE CERTIFICATE PASSED.")
    print(
        "The residual has exactly three zeros on (0,1): one on each of the "
        "three certified sign-changing brackets."
    )


if __name__ == "__main__":
    main()


==> anc/yosifov_newvector_overshoot_bound_certificate.py <==
#!/usr/bin/env python3
"""Arb certificate for a finite-CDF overshoot bound at the new vector."""

from __future__ import annotations

from decimal import getcontext
import platform

from flint import arb, ctx

import yosifov_newvector_core_certificate as base


ctx.dps = 70
getcontext().prec = 90

TAU = arb("0.001")
PRIOR_MEAN = arb(0)
B_VALUE = arb("0.020")


def fmt(value: arb, digits: int = 30) -> str:
    return value.str(digits, radius=True, more=True)


def certified_min(left: arb, right: arb) -> arb:
    if left < right:
        return left
    if right < left:
        return right
    raise ArithmeticError("endpoint order is not certified")


def main() -> None:
    candidate = base.proper_prior_candidate(B_VALUE, TAU, PRIOR_MEAN)
    if candidate.defense_center_signal is None:
        raise AssertionError("defense is not certified active at b=0.020")
    if candidate.defense_offset_signal is None:
        raise AssertionError("the active defense band has no certified offset")
    if not candidate.activation_margin > 0:
        raise AssertionError("the active-defense margin is not strictly positive")

    a = candidate.a
    b = candidate.b
    m = candidate.posterior_mean_small
    gamma = candidate.defense_center_signal
    w = candidate.defense_offset_signal
    y_low = gamma - w
    y_high = gamma + w

    precision_both = candidate.posterior_precision_small + base.ALPHA
    root_precision_both = precision_both.sqrt()
    y_precision = (
        base.ALPHA * candidate.posterior_precision_small / precision_both
    )
    root_y_precision = y_precision.sqrt()

    def q_value(y: arb) -> arb:
        conditional_mean = (
            candidate.posterior_precision_small * m + base.ALPHA * y
        ) / precision_both
        return base.normal_cdf_real(
            root_precision_both * (b - conditional_mean)
        ) - base.normal_cdf_real(
            root_precision_both * (a - conditional_mean)
        )

    def y_mass(lower: arb, upper: arb) -> arb:
        return base.normal_cdf_real(
            root_y_precision * (upper - m)
        ) - base.normal_cdf_real(
            root_y_precision * (lower - m)
        )

    q_low = q_value(y_low)
    q_mid = q_value(gamma)
    q_high = q_value(y_high)
    g_left = y_mass(y_low, gamma)
    g_right = y_mass(gamma, y_high)
    if not y_low < gamma or not gamma < y_high:
        raise AssertionError("defense-band endpoint ordering is not certified")
    if not g_left > 0 or not g_right > 0:
        raise AssertionError("a signal-bin probability is not strictly positive")

    lower_bound = (
        certified_min(q_low, q_mid) * g_left
        + certified_min(q_mid, q_high) * g_right
    )
    base_success = base.normal_cdf_real(
        candidate.posterior_precision_small.sqrt() * (b - m)
    )
    benchmark_residual = base_success - base.C_SMALL
    gap = lower_bound - benchmark_residual
    implied_c_small_threshold = base_success - lower_bound

    if not lower_bound > benchmark_residual:
        raise AssertionError("the finite-CDF lower bound does not overshoot R")
    if not base.C_SMALL > implied_c_small_threshold:
        raise AssertionError("c_S does not exceed the implied threshold")

    print("Yosifov new-vector finite-CDF overshoot certificate")
    print(
        f"Software: Python {platform.python_version()}, "
        f"python-flint {base.PYTHON_FLINT_VERSION}, FLINT {base.__FLINT_VERSION__}"
    )
    print("Working precision: 70 decimal digits")
    print(f"b                         in {fmt(b)}")
    print(f"H_tau-c_L                 in {fmt(candidate.activation_margin)}")
    print(f"Q(y_L)                    in {fmt(q_low)}")
    print(f"Q(gamma)                  in {fmt(q_mid)}")
    print(f"Q(y_H)                    in {fmt(q_high)}")
    print(f"G(y_L,gamma)              in {fmt(g_left)}")
    print(f"G(gamma,y_H)              in {fmt(g_right)}")
    print(f"two-bin lower bound       in {fmt(lower_bound)}")
    print(f"R_tau(b)                  in {fmt(benchmark_residual)}")
    print(f"lower-bound gap           in {fmt(gap)}")
    print(f"implied c_S threshold     in {fmt(implied_c_small_threshold)}")
    print("FINITE-CDF OVERSHOOT CERTIFICATE PASSED")


if __name__ == "__main__":
    main()


==> anc/yosifov_newvector_reported_values_certificate.py <==
#!/usr/bin/env python3
"""Arb enclosures for all parameter-specific values reported in the article."""

from __future__ import annotations

from decimal import Decimal
import platform

from flint import arb

import yosifov_newvector_core_certificate as base


TAU = arb("0.001")
PRIOR_MEAN = arb(0)
A = base.ALPHA + TAU
B = base.BETA + TAU


def activation_margin(b: arb) -> arb:
    p = base.solve_p_from_b(b).ball
    a = p - base.LAMBDA
    halfwidth = (b - a) / 2
    return 2 * base.normal_cdf_real(A.sqrt() * halfwidth) - 1 - base.C_LARGE


def print_candidate(label: str, candidate: base.ProperPriorCandidate) -> None:
    print(f"{label} b                    in {base.fmt(candidate.b, 18)}")
    print(f"{label} x*                   in {base.fmt(candidate.x_star, 18)}")
    print(f"{label} a                    in {base.fmt(candidate.a, 18)}")
    if candidate.defense_center_signal is None:
        print(f"{label} defense              inactive")
        return
    assert candidate.defense_offset_signal is not None
    y_low = candidate.defense_center_signal - candidate.defense_offset_signal
    y_high = candidate.defense_center_signal + candidate.defense_offset_signal
    print(f"{label} y_L                  in {base.fmt(y_low, 18)}")
    print(f"{label} y_H                  in {base.fmt(y_high, 18)}")


def candidate_range(root: base.BisectedRoot) -> base.ProperPriorCandidate:
    """Enclose candidate objects by monotonic endpoint evaluation."""

    lower = base.proper_prior_candidate(arb(str(root.lower)), TAU, PRIOR_MEAN)
    upper = base.proper_prior_candidate(arb(str(root.upper)), TAU, PRIOR_MEAN)
    if (lower.defense_center_signal is None) != (
        upper.defense_center_signal is None
    ):
        raise ArithmeticError("the defense regime changes within a root bracket")
    if lower.defense_center_signal is None:
        center = None
        offset = None
    else:
        assert upper.defense_center_signal is not None
        assert lower.defense_offset_signal is not None
        assert upper.defense_offset_signal is not None
        center = lower.defense_center_signal.union(upper.defense_center_signal)
        offset = lower.defense_offset_signal.union(upper.defense_offset_signal)
    return base.ProperPriorCandidate(
        b=arb(str(root.lower)).union(arb(str(root.upper))),
        x_star=lower.x_star.union(upper.x_star),
        a=lower.a.union(upper.a),
        posterior_mean_small=lower.posterior_mean_small.union(
            upper.posterior_mean_small
        ),
        posterior_precision_small=lower.posterior_precision_small,
        activation_margin=lower.activation_margin.union(upper.activation_margin),
        defense_center_signal=center,
        defense_offset_signal=offset,
    )


def main() -> None:
    print("Yosifov better-conditioned vector: reported-values Arb certificate")
    print(
        f"Software: Python {platform.python_version()}, "
        f"python-flint {base.PYTHON_FLINT_VERSION}, FLINT {base.__FLINT_VERSION__}"
    )
    print(f"Working precision: {base.ctx.dps} decimal digits")

    roots = (
        base.bisect_decimal(
            base.proper_prior_residual,
            "0.0035",
            "0.0040",
            target_width=Decimal("1e-14"),
        ),
        base.bisect_decimal(
            base.proper_prior_residual,
            "0.0435",
            "0.0440",
            target_width=Decimal("1e-14"),
        ),
        base.bisect_decimal(
            base.proper_prior_residual,
            "0.0805",
            "0.0815",
            target_width=Decimal("1e-14"),
        ),
    )
    candidates = tuple(candidate_range(root) for root in roots)

    c_plus = 2 * base.normal_cdf_real(A.sqrt() * base.LAMBDA / 2) - 1
    c_minus = candidates[2].activation_margin + base.C_LARGE
    boundary = base.bisect_decimal(
        activation_margin,
        "0.048",
        "0.050",
        target_width=Decimal("1e-14"),
    )
    print(f"c_minus                     in {base.fmt(c_minus, 18)}")
    print(f"c_plus                      in {base.fmt(c_plus, 18)}")
    print(f"left activation boundary    in {base.fmt(boundary.ball, 18)}")

    b_tilde = arb("0.020")
    tilde_candidate = base.proper_prior_candidate(b_tilde, TAU, PRIOR_MEAN)
    base_success = base.normal_cdf_real(
        B.sqrt() * (b_tilde - tilde_candidate.posterior_mean_small)
    )
    loss = base.proper_prior_intervention_loss(tilde_candidate)
    residual = base_success - base.C_SMALL - loss
    print(f"L_tau(0.020)                in {base.fmt(loss, 18)}")
    print(f"F_tau(0.020)                in {base.fmt(residual, 18)}")

    for index, candidate in enumerate(candidates, start=1):
        print_candidate(f"root {index}", candidate)

    if not c_minus < base.C_LARGE or not base.C_LARGE < c_plus:
        raise AssertionError("the defense cost is not inside (c_minus,c_plus)")
    if not boundary.upper < roots[2].lower:
        raise AssertionError("the active component does not end before root 3")
    if not residual < 0:
        raise AssertionError("the reported overshoot point is not negative")
    print("REPORTED-VALUES CERTIFICATE PASSED")


if __name__ == "__main__":
    main()

